Four-Loop Gauge and Three-Loop Yukawa Beta-Functions in a General Renormalizable Theory

We present the beta functions of gauge and Yukawa couplings in general four-dimensional quantum field theory, at four and three loops, respectively. The essence of our approach is fixing unknown coefficients in the most general ansatz for beta-functions by direct calculation in several simplified models. We apply our results to the Standard Model and its extension with an arbitrary number of Higgs doublets and provide expressions for all four-loop gauge couplings beta-functions with matrix Yukawa interactions.

==> anc/README <==
1. Beta-function TS coefficients:

   bcSolGauge  - four-loop gauge-coupling beta function
   bcSolYukawa - three-loop Yukawa-coupling beta function


2. File content for beta functions results up to 4-loop order:
       ba*.SM   - Standard Model
       ba*.2HDM - Two-Higgs Doublet Model
       ba*.NHDM - N-Higgs Doublet Model

  Notation used:
        h = 1/(16 Pi^2)
        z3 = Zeta[3]
        ng - number of fermion families (3 in the SM)
  Gauge couplings:
        a1 = g1^2
        a2 = g2^2
        a3 = gs^2
  Beta-functions are defined as:
        d/dLog(mu^2) ai = beta(ai)

Couplings matrices in SM:
  
  Self-coupling:
        alam
  Yukawa traces:
        Yu = Trace(YU,YUc)
        Yd = Trace(YD,YDc)
        Yl = Trace(YL,YLc)

        Yuu = Trace(YU,YUc,YU,YUc)
        Ydd = Trace(YD,YDc,YD,YDc)
        Yll = Trace(YL,YLc,YL,YLc)
        Yud = Trace(YU,YUc,YD,YDc)

        Yuuu = Trace(YU,YUc,YU,YUc,YU,YUc)
        Yuud = Trace(YU,YUc,YU,YUc,YD,YDc)
        Yudd = Trace(YU,YUc,YD,YDc,YD,YDc)
        Yddd = Trace(YD,YDc,YD,YDc,YD,YDc)
        Ylll = Trace(YL,YLc,YL,YLc,YL,YLc)

Coupling matrices in 2HDM:
  
  Self-couplings:
        alam(a1,a2,a3,a4), where a1,a2,a3,a4 = 1,2
  Yukawa traces:
        Y(X1(a1,b1)) = Trace(YX1_a1,YX1c_b1)
        Y(X1(a1,b1),X2(a2,b2)) = Trace(YX1_a1,YX1c_b1,YX2_a2,YX2c_b2)
        Y(X1(a1,b1),X2(a2,b2),X3(a3,b3)) = Trace(YX1_a1,YX1c_b1,YX2_a2,YX2c_b2,YX3_a3,YX3c_b3)
        where a1...a3,b1...b3 = 1,2
        and   X1,X2,X3 = u,d,l

Coupling matrices in NHDM:
        nd - number of doublets (1 for SM, 2 for THDM)
  Self-couplings:
        alam(a1,a2,a3,a4), where a1,a2,a3,a4 = 1,nd
  Yukawa traces:
        Y(X1(n1,m1)) = Trace(YX1_a[n1],YX1c_a[m1])
        Y(X1(n1,m1), X2(n2,m2)) = Trace(YX1_a[n1],YX1c_a[m1], YX2_a[n2],YX2c_a[m2])
        Y(X1(n1,m1), X2(n2,m2), X3(n3,m3)) = Trace(YX1_a[m1],YX1c_a[n1], YX2_a[m2],YX2c_a[n2], YX3_a[n3],YX3c_a[m3])
        where a[n1],...,a[n3],a[m1],...,a[m3] = 1,nd
        X1,X2,X3 = u,d,l
        summation over repeated indices is assumed


==> anc/ba1.2HDM <==
( + h*a1^2 * ( 1/3 )

       + h*a1^2*ng * ( 20/9 )

       + h^2*a1^2*a3*ng * ( 44/9 )

       + h^2*a1^2*a2 * ( 3 )

       + h^2*a1^2*a2*ng * ( 1 )

       + h^2*a1^3 * ( 1 )

       + h^2*a1^3*ng * ( 95/27 )

       + h^3*a1^2*a3^2*ng * ( 1375/27 )

       + h^3*a1^2*a3^2*ng^2 * (  - 484/81 )

       + h^3*a1^2*a2*a3*ng * (  - 1/3 )

       + h^3*a1^2*a2^2 * ( 1101/32 )

       + h^3*a1^2*a2^2*ng * ( 53/24 )

       + h^3*a1^2*a2^2*ng^2 * (  - 11/9 )

       + h^3*a1^3*a3*ng * (  - 137/81 )

       + h^3*a1^3*a2 * ( 87/16 )

       + h^3*a1^3*a2*ng * (  - 7/36 )

       + h^3*a1^4 * ( 65/288 )

       + h^3*a1^4*ng * (  - 11395/1944 )

       + h^3*a1^4*ng^2 * (  - 5225/729 )

       + h^4*a1^2*a3^3*ng * ( 115357/243 + 19360/81*z3 )

       + h^4*a1^2*a3^3*ng^2 * (  - 29348/243 - 42560/243*z3 )

       + h^4*a1^2*a3^3*ng^3 * (  - 13552/2187 )

       + h^4*a1^2*a2*a3^2*ng * ( 16/27 - 88/9*z3 )

       + h^4*a1^2*a2*a3^2*ng^2 * (  - 2201/81 + 824/27*z3 )

       + h^4*a1^2*a2^2*a3*ng * (  - 9755/216 + 376/9*z3 )

       + h^4*a1^2*a2^2*a3*ng^2 * (  - 1166/81 + 464/27*z3 )

       + h^4*a1^2*a2^3 * ( 58667/128 - 57*z3 )

       + h^4*a1^2*a2^3*ng * (  - 80417/864 - 101/3*z3 )

       + h^4*a1^2*a2^3*ng^2 * (  - 935/54 - 220/9*z3 )

       + h^4*a1^2*a2^3*ng^3 * (  - 308/243 )

       + h^4*a1^3*a3^2*ng * ( 2192/729 - 12056/243*z3 )

       + h^4*a1^3*a3^2*ng^2 * ( 81197/2187 - 56600/729*z3 )

       + h^4*a1^3*a2*a3*ng * (  - 23/36 )

       + h^4*a1^3*a2^2 * ( 12809/384 + 29*z3 )

       + h^4*a1^3*a2^2*ng * (  - 54749/2592 + 181/27*z3 )

       + h^4*a1^3*a2^2*ng^2 * ( 2021/486 - 700/81*z3 )

       + h^4*a1^4*a3*ng * (  - 738659/17496 + 15352/729*z3 )

       + h^4*a1^4*a3*ng^2 * (  - 380570/6561 + 172400/2187*z3 )

       + h^4*a1^4*a2 * (  - 14003/1152 + 7/3*z3 )

       + h^4*a1^4*a2*ng * (  - 339559/7776 + 833/81*z3 )

       + h^4*a1^4*a2*ng^2 * (  - 18335/1458 + 3700/243*z3 )

       + h^4*a1^5 * (  - 125449/31104 + 19/9*z3 )

       + h^4*a1^5*ng * (  - 12987715/209952 + 60805/2187*z3 )

       + h^4*a1^5*ng^2 * ( 286925/13122 - 440500/6561*z3 )

       + h^4*a1^5*ng^3 * (  - 731500/59049 )

       + Y[u[1,1]]*h^2*a1^2 * (  - 17/6 )

       + Y[u[1,1]]*h^3*a1^2*a3 * (  - 29/3 )

       + Y[u[1,1]]*h^3*a1^2*a2 * (  - 785/32 )

       + Y[u[1,1]]*h^3*a1^3 * (  - 2827/288 )

       + Y[u[1,1]]*h^4*a1^2*a3^2 * (  - 13799/54 + 700/3*z3 )

       + Y[u[1,1]]*h^4*a1^2*a3^2*ng * ( 4034/81 + 32/3*z3 )

       + Y[u[1,1]]*h^4*a1^2*a2*a3 * ( 367/3 - 158*z3 )

       + Y[u[1,1]]*h^4*a1^2*a2^2 * (  - 247309/768 + 305/4*z3 )

       + Y[u[1,1]]*h^4*a1^2*a2^2*ng * ( 7183/144 - 26/3*z3 )

       + Y[u[1,1]]*h^4*a1^3*a3 * (  - 503/27 + 34/3*z3 )

       + Y[u[1,1]]*h^4*a1^3*a2 * (  - 42841/1152 - 187/6*z3 )

       + Y[u[1,1]]*h^4*a1^4 * ( 730571/62208 + 59/12*z3 )

       + Y[u[1,1]]*h^4*a1^4*ng * ( 545515/11664 + 530/81*z3 )

       + Y[u[1,1]]^2*h^3*a1^2 * ( 101/8 )

       + Y[u[1,1]]^2*h^4*a1^2*a3 * ( 625/6 - 112*z3 )

       + Y[u[1,1]]^2*h^4*a1^2*a2 * ( 7015/64 + 105/2*z3 )

       + Y[u[1,1]]^2*h^4*a1^3 * ( 49565/576 - 17/2*z3 )

       + Y[u[1,1]]^3*h^4*a1^2 * (  - 99/8 )

       + Y[u[1,1]]^2*Y[d[1,1]]*h^4*a1^2 * (  - 189/8 )

       + Y[u[1,1]]^2*Y[l[1,1]]*h^4*a1^2 * (  - 183/8 )

       + Y[u[1,1]]*Y[u[1,1],u[1,1]]*h^4*a1^2 * (  - 961/8 )

       + Y[u[1,1]]*Y[u[1,1],u[2,2]]*h^4*a1^2 * (  - 1421/24 )

       + Y[u[1,1]]*Y[u[1,2]]*Y[u[2,1]]*h^4*a1^2 * (  - 297/8 )

       + Y[u[1,1]]*Y[u[1,2]]*Y[d[1,2]]*h^4*a1^2 * (  - 189/8 )

       + Y[u[1,1]]*Y[u[1,2]]*Y[l[1,2]]*h^4*a1^2 * (  - 183/8 )

       + Y[u[1,1]]*Y[u[1,2],u[2,1]]*h^4*a1^2 * (  - 731/12 )

       + Y[u[1,1]]*Y[u[2,1]]*Y[d[2,1]]*h^4*a1^2 * (  - 189/8 )

       + Y[u[1,1]]*Y[u[2,1]]*Y[l[2,1]]*h^4*a1^2 * (  - 183/8 )

       + Y[u[1,1]]*Y[d[1,1]]*h^3*a1^2 * ( 59/4 )

       + Y[u[1,1]]*Y[d[1,1]]*h^4*a1^2*a3 * ( 379/3 - 128*z3 )

       + Y[u[1,1]]*Y[d[1,1]]*h^4*a1^2*a2 * ( 4373/32 + 81*z3 )

       + Y[u[1,1]]*Y[d[1,1]]*h^4*a1^3 * ( 1921/32 - 20/3*z3 )

       + Y[u[1,1]]*Y[d[1,1]]^2*h^4*a1^2 * (  - 81/8 )

       + Y[u[1,1]]*Y[d[1,1]]*Y[l[1,1]]*h^4*a1^2 * (  - 147/4 )

       + Y[u[1,1]]*Y[d[1,1],u[1,1]]*h^4*a1^2 * (  - 389/72 + 28/3*z3 )

       + Y[u[1,1]]*Y[d[1,1],u[2,2]]*h^4*a1^2 * (  - 611/24 )

       + Y[u[1,1]]*Y[d[1,1],d[1,1]]*h^4*a1^2 * (  - 363/4 )

       + Y[u[1,1]]*Y[d[1,1],d[2,2]]*h^4*a1^2 * (  - 409/12 )

       + Y[u[1,1]]*Y[d[1,2]]*Y[d[2,1]]*h^4*a1^2 * (  - 81/8 )

       + Y[u[1,1]]*Y[d[1,2]]*Y[l[2,1]]*h^4*a1^2 * (  - 147/8 )

       + Y[u[1,1]]*Y[d[1,2],u[1,2]]*h^4*a1^2 * ( 305/18 + 14/3*z3 )

       + Y[u[1,1]]*Y[d[1,2],d[2,1]]*h^4*a1^2 * (  - 170/3 )

       + Y[u[1,1]]*Y[d[2,1]]*Y[l[1,2]]*h^4*a1^2 * (  - 147/8 )

       + Y[u[1,1]]*Y[d[2,1],u[2,1]]*h^4*a1^2 * ( 305/18 + 14/3*z3 )

       + Y[u[1,1]]*Y[d[2,2],u[1,1]]*h^4*a1^2 * (  - 83/6 )

       + Y[u[1,1]]*Y[l[1,1]]*h^3*a1^2 * ( 199/12 )

       + Y[u[1,1]]*Y[l[1,1]]*h^4*a1^2*a3 * ( 3061/18 - 112*z3 )

       + Y[u[1,1]]*Y[l[1,1]]*h^4*a1^2*a2 * ( 9713/96 + 19*z3 )

       + Y[u[1,1]]*Y[l[1,1]]*h^4*a1^3 * ( 70529/864 - 1370/9*z3 )

       + Y[u[1,1]]*Y[l[1,1]]^2*h^4*a1^2 * (  - 89/8 )

       + Y[u[1,1]]*Y[l[1,1],l[1,1]]*h^4*a1^2 * (  - 68 )

       + Y[u[1,1]]*Y[l[1,1],l[2,2]]*h^4*a1^2 * (  - 205/6 )

       + Y[u[1,1]]*Y[l[1,2]]*Y[l[2,1]]*h^4*a1^2 * (  - 89/8 )

       + Y[u[1,1]]*Y[l[1,2],l[2,1]]*h^4*a1^2 * (  - 203/6 )

       + Y[u[1,1]]*alam[1,1,1,1]*h^4*a1^2*a2 * (  - 27/2 )

       + Y[u[1,1]]*alam[1,1,1,1]*h^4*a1^3 * (  - 107/2 )

       + Y[u[1,1]]*alam[1,1,1,1]^2*h^4*a1^2 * ( 99 )

       + Y[u[1,1]]*alam[1,1,2,2]*h^4*a1^3 * (  - 107/3 )

       + Y[u[1,1]]*alam[1,1,2,2]^2*h^4*a1^2 * ( 66 )

       + Y[u[1,1]]*alam[1,1,2,2]*alam[1,2,2,1]*h^4*a1^2 * ( 66 )

       + Y[u[1,1]]*alam[1,2,1,1]*alam[2,1,1,1]*h^4*a1^2 * ( 297 )

       + Y[u[1,1]]*alam[1,2,1,2]*alam[2,1,2,1]*h^4*a1^2 * ( 99 )

       + Y[u[1,1]]*alam[1,2,2,1]*h^4*a1^2*a2 * (  - 27/2 )

       + Y[u[1,1]]*alam[1,2,2,1]*h^4*a1^3 * (  - 107/6 )

       + Y[u[1,1]]*alam[1,2,2,1]^2*h^4*a1^2 * ( 66 )

       + Y[u[1,1]]*alam[2,2,1,2]*alam[2,2,2,1]*h^4*a1^2 * ( 99 )

       + Y[u[1,1],u[1,1]]*h^3*a1^2 * ( 113/16 )

       + Y[u[1,1],u[1,1]]*h^4*a1^2*a3 * ( 179/12 + 12*z3 )

       + Y[u[1,1],u[1,1]]*h^4*a1^2*a2 * ( 9791/128 + 3/4*z3 )

       + Y[u[1,1],u[1,1]]*h^4*a1^3 * ( 46165/1152 - 17/12*z3 )

       + Y[u[1,1],u[1,1]]*Y[d[1,1]]*h^4*a1^2 * (  - 74 )

       + Y[u[1,1],u[1,1]]*Y[l[1,1]]*h^4*a1^2 * (  - 911/12 )

       + Y[u[1,1],u[1,1]]*alam[1,1,1,1]*h^4*a1^2 * (  - 79/2 )

       + Y[u[1,1],u[1,1],u[1,1]]*h^4*a1^2 * (  - 311/32 - 17/2*z3 )

       + Y[u[1,1],u[1,1],u[2,2]]*h^4*a1^2 * (  - 4105/288 )

       + Y[u[1,1],u[1,2]]*Y[u[2,1]]*h^4*a1^2 * (  - 961/8 )

       + Y[u[1,1],u[1,2]]*Y[d[1,2]]*h^4*a1^2 * (  - 74 )

       + Y[u[1,1],u[1,2]]*Y[l[1,2]]*h^4*a1^2 * (  - 911/12 )

       + Y[u[1,1],u[1,2]]*alam[2,1,1,1]*h^4*a1^2 * (  - 79 )

       + Y[u[1,1],u[1,2],u[2,1]]*h^4*a1^2 * (  - 655/72 )

       + Y[u[1,1],u[2,1]]*Y[u[1,2]]*h^4*a1^2 * (  - 961/8 )

       + Y[u[1,1],u[2,1]]*Y[d[2,1]]*h^4*a1^2 * (  - 74 )

       + Y[u[1,1],u[2,1]]*Y[l[2,1]]*h^4*a1^2 * (  - 911/12 )

       + Y[u[1,1],u[2,1]]*alam[1,2,1,1]*h^4*a1^2 * (  - 79 )

       + Y[u[1,1],u[2,1],u[1,2]]*h^4*a1^2 * (  - 209/36 - 51/2*z3 )

       + Y[u[1,1],u[2,2]]*h^3*a1^2 * ( 71/8 )

       + Y[u[1,1],u[2,2]]*h^4*a1^2*a3 * ( 199/18 + 8*z3 )

       + Y[u[1,1],u[2,2]]*h^4*a1^2*a2 * ( 14407/192 + 35/2*z3 )

       + Y[u[1,1],u[2,2]]*h^4*a1^3 * ( 83485/1728 - 187/18*z3 )

       + Y[u[1,1],u[2,2]]*Y[u[2,2]]*h^4*a1^2 * (  - 1421/24 )

       + Y[u[1,1],u[2,2]]*Y[d[1,1]]*h^4*a1^2 * (  - 263/6 )

       + Y[u[1,1],u[2,2]]*Y[d[2,2]]*h^4*a1^2 * (  - 263/6 )

       + Y[u[1,1],u[2,2]]*Y[l[1,1]]*h^4*a1^2 * (  - 1141/36 )

       + Y[u[1,1],u[2,2]]*Y[l[2,2]]*h^4*a1^2 * (  - 1141/36 )

       + Y[u[1,1],u[2,2]]*alam[1,1,2,2]*h^4*a1^2 * (  - 79/3 )

       + Y[u[1,1],u[2,2]]*alam[1,2,2,1]*h^4*a1^2 * (  - 158/3 )

       + Y[u[1,1],u[2,2],u[2,2]]*h^4*a1^2 * (  - 4105/288 )

       + Y[u[1,2]]*Y[u[2,1]]*h^3*a1^2 * ( 101/4 )

       + Y[u[1,2]]*Y[u[2,1]]*h^4*a1^2*a3 * ( 625/3 - 224*z3 )

       + Y[u[1,2]]*Y[u[2,1]]*h^4*a1^2*a2 * ( 7015/32 + 105*z3 )

       + Y[u[1,2]]*Y[u[2,1]]*h^4*a1^3 * ( 49565/288 - 17*z3 )

       + Y[u[1,2]]*Y[u[2,1]]*Y[u[2,2]]*h^4*a1^2 * (  - 297/8 )

       + Y[u[1,2]]*Y[u[2,1]]*Y[d[1,1]]*h^4*a1^2 * (  - 189/8 )

       + Y[u[1,2]]*Y[u[2,1]]*Y[d[2,2]]*h^4*a1^2 * (  - 189/8 )

       + Y[u[1,2]]*Y[u[2,1]]*Y[l[1,1]]*h^4*a1^2 * (  - 183/8 )

       + Y[u[1,2]]*Y[u[2,1]]*Y[l[2,2]]*h^4*a1^2 * (  - 183/8 )

       + Y[u[1,2]]*Y[u[2,1],u[2,2]]*h^4*a1^2 * (  - 961/8 )

       + Y[u[1,2]]*Y[u[2,2]]*Y[d[1,2]]*h^4*a1^2 * (  - 189/8 )

       + Y[u[1,2]]*Y[u[2,2]]*Y[l[1,2]]*h^4*a1^2 * (  - 183/8 )

       + Y[u[1,2]]*Y[d[1,1]]*Y[d[1,2]]*h^4*a1^2 * (  - 81/8 )

       + Y[u[1,2]]*Y[d[1,1]]*Y[l[1,2]]*h^4*a1^2 * (  - 147/8 )

       + Y[u[1,2]]*Y[d[1,1],u[2,1]]*h^4*a1^2 * ( 28/9 + 14/3*z3 )

       + Y[u[1,2]]*Y[d[1,1],d[1,2]]*h^4*a1^2 * (  - 363/4 )

       + Y[u[1,2]]*Y[d[1,2]]*h^3*a1^2 * ( 59/4 )

       + Y[u[1,2]]*Y[d[1,2]]*h^4*a1^2*a3 * ( 379/3 - 128*z3 )

       + Y[u[1,2]]*Y[d[1,2]]*h^4*a1^2*a2 * ( 4373/32 + 81*z3 )

       + Y[u[1,2]]*Y[d[1,2]]*h^4*a1^3 * ( 1921/32 - 20/3*z3 )

       + Y[u[1,2]]*Y[d[1,2]]*Y[d[2,2]]*h^4*a1^2 * (  - 81/8 )

       + Y[u[1,2]]*Y[d[1,2]]*Y[l[1,1]]*h^4*a1^2 * (  - 147/8 )

       + Y[u[1,2]]*Y[d[1,2]]*Y[l[2,2]]*h^4*a1^2 * (  - 147/8 )

       + Y[u[1,2]]*Y[d[1,2],u[1,1]]*h^4*a1^2 * (  - 613/72 + 14/3*z3 )

       + Y[u[1,2]]*Y[d[1,2],u[2,2]]*h^4*a1^2 * (  - 613/72 + 14/3*z3 )

       + Y[u[1,2]]*Y[d[1,2],d[2,2]]*h^4*a1^2 * (  - 363/4 )

       + Y[u[1,2]]*Y[d[2,2]]*Y[l[1,2]]*h^4*a1^2 * (  - 147/8 )

       + Y[u[1,2]]*Y[d[2,2],u[2,1]]*h^4*a1^2 * ( 28/9 + 14/3*z3 )

       + Y[u[1,2]]*Y[l[1,1]]*Y[l[1,2]]*h^4*a1^2 * (  - 89/8 )

       + Y[u[1,2]]*Y[l[1,1],l[1,2]]*h^4*a1^2 * (  - 68 )

       + Y[u[1,2]]*Y[l[1,2]]*h^3*a1^2 * ( 199/12 )

       + Y[u[1,2]]*Y[l[1,2]]*h^4*a1^2*a3 * ( 3061/18 - 112*z3 )

       + Y[u[1,2]]*Y[l[1,2]]*h^4*a1^2*a2 * ( 9713/96 + 19*z3 )

       + Y[u[1,2]]*Y[l[1,2]]*h^4*a1^3 * ( 70529/864 - 1370/9*z3 )

       + Y[u[1,2]]*Y[l[1,2]]*Y[l[2,2]]*h^4*a1^2 * (  - 89/8 )

       + Y[u[1,2]]*Y[l[1,2],l[2,2]]*h^4*a1^2 * (  - 68 )

       + Y[u[1,2]]*alam[1,1,1,1]*alam[2,1,1,1]*h^4*a1^2 * ( 99 )

       + Y[u[1,2]]*alam[1,1,2,2]*alam[2,1,1,1]*h^4*a1^2 * ( 99 )

       + Y[u[1,2]]*alam[1,1,2,2]*alam[2,2,2,1]*h^4*a1^2 * ( 99 )

       + Y[u[1,2]]*alam[1,2,1,1]*alam[2,1,2,1]*h^4*a1^2 * ( 99 )

       + Y[u[1,2]]*alam[1,2,2,1]*alam[2,1,1,1]*h^4*a1^2 * ( 99 )

       + Y[u[1,2]]*alam[1,2,2,1]*alam[2,2,2,1]*h^4*a1^2 * ( 99 )

       + Y[u[1,2]]*alam[2,1,1,1]*h^4*a1^2*a2 * (  - 27/2 )

       + Y[u[1,2]]*alam[2,1,1,1]*h^4*a1^3 * (  - 107/2 )

       + Y[u[1,2]]*alam[2,1,2,1]*alam[2,2,1,2]*h^4*a1^2 * ( 99 )

       + Y[u[1,2]]*alam[2,2,2,1]*h^4*a1^2*a2 * (  - 27/2 )

       + Y[u[1,2]]*alam[2,2,2,1]*h^4*a1^3 * (  - 107/2 )

       + Y[u[1,2]]*alam[2,2,2,1]*alam[2,2,2,2]*h^4*a1^2 * ( 99 )

       + Y[u[1,2],u[1,2]]*alam[2,1,2,1]*h^4*a1^2 * (  - 79/2 )

       + Y[u[1,2],u[2,1]]*h^3*a1^2 * ( 21/4 )

       + Y[u[1,2],u[2,1]]*h^4*a1^2*a3 * ( 169/9 + 16*z3 )

       + Y[u[1,2],u[2,1]]*h^4*a1^2*a2 * ( 7483/96 - 16*z3 )

       + Y[u[1,2],u[2,1]]*h^4*a1^3 * ( 27505/864 + 68/9*z3 )

       + Y[u[1,2],u[2,1]]*Y[u[2,2]]*h^4*a1^2 * (  - 731/12 )

       + Y[u[1,2],u[2,1]]*Y[d[1,1]]*h^4*a1^2 * (  - 181/6 )

       + Y[u[1,2],u[2,1]]*Y[d[2,2]]*h^4*a1^2 * (  - 181/6 )

       + Y[u[1,2],u[2,1]]*Y[l[1,1]]*h^4*a1^2 * (  - 398/9 )

       + Y[u[1,2],u[2,1]]*Y[l[2,2]]*h^4*a1^2 * (  - 398/9 )

       + Y[u[1,2],u[2,1]]*alam[1,1,2,2]*h^4*a1^2 * (  - 158/3 )

       + Y[u[1,2],u[2,1]]*alam[1,2,2,1]*h^4*a1^2 * (  - 79/3 )

       + Y[u[1,2],u[2,1],u[2,2]]*h^4*a1^2 * (  - 209/36 - 51/2*z3 )

       + Y[u[1,2],u[2,2]]*Y[u[2,1]]*h^4*a1^2 * (  - 961/8 )

       + Y[u[1,2],u[2,2]]*Y[d[1,2]]*h^4*a1^2 * (  - 74 )

       + Y[u[1,2],u[2,2]]*Y[l[1,2]]*h^4*a1^2 * (  - 911/12 )

       + Y[u[1,2],u[2,2]]*alam[2,2,2,1]*h^4*a1^2 * (  - 79 )

       + Y[u[1,2],u[2,2],u[2,1]]*h^4*a1^2 * (  - 655/72 )

       + Y[u[2,1]]*Y[u[2,2]]*Y[d[2,1]]*h^4*a1^2 * (  - 189/8 )

       + Y[u[2,1]]*Y[u[2,2]]*Y[l[2,1]]*h^4*a1^2 * (  - 183/8 )

       + Y[u[2,1]]*Y[d[1,1]]*Y[d[2,1]]*h^4*a1^2 * (  - 81/8 )

       + Y[u[2,1]]*Y[d[1,1]]*Y[l[2,1]]*h^4*a1^2 * (  - 147/8 )

       + Y[u[2,1]]*Y[d[1,1],u[1,2]]*h^4*a1^2 * ( 28/9 + 14/3*z3 )

       + Y[u[2,1]]*Y[d[1,1],d[2,1]]*h^4*a1^2 * (  - 363/4 )

       + Y[u[2,1]]*Y[d[2,1]]*h^3*a1^2 * ( 59/4 )

       + Y[u[2,1]]*Y[d[2,1]]*h^4*a1^2*a3 * ( 379/3 - 128*z3 )

       + Y[u[2,1]]*Y[d[2,1]]*h^4*a1^2*a2 * ( 4373/32 + 81*z3 )

       + Y[u[2,1]]*Y[d[2,1]]*h^4*a1^3 * ( 1921/32 - 20/3*z3 )

       + Y[u[2,1]]*Y[d[2,1]]*Y[d[2,2]]*h^4*a1^2 * (  - 81/8 )

       + Y[u[2,1]]*Y[d[2,1]]*Y[l[1,1]]*h^4*a1^2 * (  - 147/8 )

       + Y[u[2,1]]*Y[d[2,1]]*Y[l[2,2]]*h^4*a1^2 * (  - 147/8 )

       + Y[u[2,1]]*Y[d[2,1],u[1,1]]*h^4*a1^2 * (  - 613/72 + 14/3*z3 )

       + Y[u[2,1]]*Y[d[2,1],u[2,2]]*h^4*a1^2 * (  - 613/72 + 14/3*z3 )

       + Y[u[2,1]]*Y[d[2,1],d[2,2]]*h^4*a1^2 * (  - 363/4 )

       + Y[u[2,1]]*Y[d[2,2]]*Y[l[2,1]]*h^4*a1^2 * (  - 147/8 )

       + Y[u[2,1]]*Y[d[2,2],u[1,2]]*h^4*a1^2 * ( 28/9 + 14/3*z3 )

       + Y[u[2,1]]*Y[l[1,1]]*Y[l[2,1]]*h^4*a1^2 * (  - 89/8 )

       + Y[u[2,1]]*Y[l[1,1],l[2,1]]*h^4*a1^2 * (  - 68 )

       + Y[u[2,1]]*Y[l[2,1]]*h^3*a1^2 * ( 199/12 )

       + Y[u[2,1]]*Y[l[2,1]]*h^4*a1^2*a3 * ( 3061/18 - 112*z3 )

       + Y[u[2,1]]*Y[l[2,1]]*h^4*a1^2*a2 * ( 9713/96 + 19*z3 )

       + Y[u[2,1]]*Y[l[2,1]]*h^4*a1^3 * ( 70529/864 - 1370/9*z3 )

       + Y[u[2,1]]*Y[l[2,1]]*Y[l[2,2]]*h^4*a1^2 * (  - 89/8 )

       + Y[u[2,1]]*Y[l[2,1],l[2,2]]*h^4*a1^2 * (  - 68 )

       + Y[u[2,1]]*alam[1,1,1,1]*alam[1,2,1,1]*h^4*a1^2 * ( 99 )

       + Y[u[2,1]]*alam[1,1,2,2]*alam[1,2,1,1]*h^4*a1^2 * ( 99 )

       + Y[u[2,1]]*alam[1,1,2,2]*alam[2,2,1,2]*h^4*a1^2 * ( 99 )

       + Y[u[2,1]]*alam[1,2,1,1]*h^4*a1^2*a2 * (  - 27/2 )

       + Y[u[2,1]]*alam[1,2,1,1]*h^4*a1^3 * (  - 107/2 )

       + Y[u[2,1]]*alam[1,2,1,1]*alam[1,2,2,1]*h^4*a1^2 * ( 99 )

       + Y[u[2,1]]*alam[1,2,1,2]*alam[2,1,1,1]*h^4*a1^2 * ( 99 )

       + Y[u[2,1]]*alam[1,2,1,2]*alam[2,2,2,1]*h^4*a1^2 * ( 99 )

       + Y[u[2,1]]*alam[1,2,2,1]*alam[2,2,1,2]*h^4*a1^2 * ( 99 )

       + Y[u[2,1]]*alam[2,2,1,2]*h^4*a1^2*a2 * (  - 27/2 )

       + Y[u[2,1]]*alam[2,2,1,2]*h^4*a1^3 * (  - 107/2 )

       + Y[u[2,1]]*alam[2,2,1,2]*alam[2,2,2,2]*h^4*a1^2 * ( 99 )

       + Y[u[2,1],u[2,1]]*alam[1,2,1,2]*h^4*a1^2 * (  - 79/2 )

       + Y[u[2,1],u[2,2]]*Y[d[2,1]]*h^4*a1^2 * (  - 74 )

       + Y[u[2,1],u[2,2]]*Y[l[2,1]]*h^4*a1^2 * (  - 911/12 )

       + Y[u[2,1],u[2,2]]*alam[2,2,1,2]*h^4*a1^2 * (  - 79 )

       + Y[u[2,2]]*h^2*a1^2 * (  - 17/6 )

       + Y[u[2,2]]*h^3*a1^2*a3 * (  - 29/3 )

       + Y[u[2,2]]*h^3*a1^2*a2 * (  - 785/32 )

       + Y[u[2,2]]*h^3*a1^3 * (  - 2827/288 )

       + Y[u[2,2]]*h^4*a1^2*a3^2 * (  - 13799/54 + 700/3*z3 )

       + Y[u[2,2]]*h^4*a1^2*a3^2*ng * ( 4034/81 + 32/3*z3 )

       + Y[u[2,2]]*h^4*a1^2*a2*a3 * ( 367/3 - 158*z3 )

       + Y[u[2,2]]*h^4*a1^2*a2^2 * (  - 247309/768 + 305/4*z3 )

       + Y[u[2,2]]*h^4*a1^2*a2^2*ng * ( 7183/144 - 26/3*z3 )

       + Y[u[2,2]]*h^4*a1^3*a3 * (  - 503/27 + 34/3*z3 )

       + Y[u[2,2]]*h^4*a1^3*a2 * (  - 42841/1152 - 187/6*z3 )

       + Y[u[2,2]]*h^4*a1^4 * ( 730571/62208 + 59/12*z3 )

       + Y[u[2,2]]*h^4*a1^4*ng * ( 545515/11664 + 530/81*z3 )

       + Y[u[2,2]]^2*h^3*a1^2 * ( 101/8 )

       + Y[u[2,2]]^2*h^4*a1^2*a3 * ( 625/6 - 112*z3 )

       + Y[u[2,2]]^2*h^4*a1^2*a2 * ( 7015/64 + 105/2*z3 )

       + Y[u[2,2]]^2*h^4*a1^3 * ( 49565/576 - 17/2*z3 )

       + Y[u[2,2]]^3*h^4*a1^2 * (  - 99/8 )

       + Y[u[2,2]]^2*Y[d[2,2]]*h^4*a1^2 * (  - 189/8 )

       + Y[u[2,2]]^2*Y[l[2,2]]*h^4*a1^2 * (  - 183/8 )

       + Y[u[2,2]]*Y[u[2,2],u[2,2]]*h^4*a1^2 * (  - 961/8 )

       + Y[u[2,2]]*Y[d[1,1],u[2,2]]*h^4*a1^2 * (  - 83/6 )

       + Y[u[2,2]]*Y[d[1,1],d[2,2]]*h^4*a1^2 * (  - 409/12 )

       + Y[u[2,2]]*Y[d[1,2]]*Y[d[2,1]]*h^4*a1^2 * (  - 81/8 )

       + Y[u[2,2]]*Y[d[1,2]]*Y[l[2,1]]*h^4*a1^2 * (  - 147/8 )

       + Y[u[2,2]]*Y[d[1,2],u[1,2]]*h^4*a1^2 * ( 305/18 + 14/3*z3 )

       + Y[u[2,2]]*Y[d[1,2],d[2,1]]*h^4*a1^2 * (  - 170/3 )

       + Y[u[2,2]]*Y[d[2,1]]*Y[l[1,2]]*h^4*a1^2 * (  - 147/8 )

       + Y[u[2,2]]*Y[d[2,1],u[2,1]]*h^4*a1^2 * ( 305/18 + 14/3*z3 )

       + Y[u[2,2]]*Y[d[2,2]]*h^3*a1^2 * ( 59/4 )

       + Y[u[2,2]]*Y[d[2,2]]*h^4*a1^2*a3 * ( 379/3 - 128*z3 )

       + Y[u[2,2]]*Y[d[2,2]]*h^4*a1^2*a2 * ( 4373/32 + 81*z3 )

       + Y[u[2,2]]*Y[d[2,2]]*h^4*a1^3 * ( 1921/32 - 20/3*z3 )

       + Y[u[2,2]]*Y[d[2,2]]^2*h^4*a1^2 * (  - 81/8 )

       + Y[u[2,2]]*Y[d[2,2]]*Y[l[2,2]]*h^4*a1^2 * (  - 147/4 )

       + Y[u[2,2]]*Y[d[2,2],u[1,1]]*h^4*a1^2 * (  - 611/24 )

       + Y[u[2,2]]*Y[d[2,2],u[2,2]]*h^4*a1^2 * (  - 389/72 + 28/3*z3 )

       + Y[u[2,2]]*Y[d[2,2],d[2,2]]*h^4*a1^2 * (  - 363/4 )

       + Y[u[2,2]]*Y[l[1,1],l[2,2]]*h^4*a1^2 * (  - 205/6 )

       + Y[u[2,2]]*Y[l[1,2]]*Y[l[2,1]]*h^4*a1^2 * (  - 89/8 )

       + Y[u[2,2]]*Y[l[1,2],l[2,1]]*h^4*a1^2 * (  - 203/6 )

       + Y[u[2,2]]*Y[l[2,2]]*h^3*a1^2 * ( 199/12 )

       + Y[u[2,2]]*Y[l[2,2]]*h^4*a1^2*a3 * ( 3061/18 - 112*z3 )

       + Y[u[2,2]]*Y[l[2,2]]*h^4*a1^2*a2 * ( 9713/96 + 19*z3 )

       + Y[u[2,2]]*Y[l[2,2]]*h^4*a1^3 * ( 70529/864 - 1370/9*z3 )

       + Y[u[2,2]]*Y[l[2,2]]^2*h^4*a1^2 * (  - 89/8 )

       + Y[u[2,2]]*Y[l[2,2],l[2,2]]*h^4*a1^2 * (  - 68 )

       + Y[u[2,2]]*alam[1,1,2,2]*h^4*a1^3 * (  - 107/3 )

       + Y[u[2,2]]*alam[1,1,2,2]^2*h^4*a1^2 * ( 66 )

       + Y[u[2,2]]*alam[1,1,2,2]*alam[1,2,2,1]*h^4*a1^2 * ( 66 )

       + Y[u[2,2]]*alam[1,2,1,1]*alam[2,1,1,1]*h^4*a1^2 * ( 99 )

       + Y[u[2,2]]*alam[1,2,1,2]*alam[2,1,2,1]*h^4*a1^2 * ( 99 )

       + Y[u[2,2]]*alam[1,2,2,1]*h^4*a1^2*a2 * (  - 27/2 )

       + Y[u[2,2]]*alam[1,2,2,1]*h^4*a1^3 * (  - 107/6 )

       + Y[u[2,2]]*alam[1,2,2,1]^2*h^4*a1^2 * ( 66 )

       + Y[u[2,2]]*alam[2,2,1,2]*alam[2,2,2,1]*h^4*a1^2 * ( 297 )

       + Y[u[2,2]]*alam[2,2,2,2]*h^4*a1^2*a2 * (  - 27/2 )

       + Y[u[2,2]]*alam[2,2,2,2]*h^4*a1^3 * (  - 107/2 )

       + Y[u[2,2]]*alam[2,2,2,2]^2*h^4*a1^2 * ( 99 )

       + Y[u[2,2],u[2,2]]*h^3*a1^2 * ( 113/16 )

       + Y[u[2,2],u[2,2]]*h^4*a1^2*a3 * ( 179/12 + 12*z3 )

       + Y[u[2,2],u[2,2]]*h^4*a1^2*a2 * ( 9791/128 + 3/4*z3 )

       + Y[u[2,2],u[2,2]]*h^4*a1^3 * ( 46165/1152 - 17/12*z3 )

       + Y[u[2,2],u[2,2]]*Y[d[2,2]]*h^4*a1^2 * (  - 74 )

       + Y[u[2,2],u[2,2]]*Y[l[2,2]]*h^4*a1^2 * (  - 911/12 )

       + Y[u[2,2],u[2,2]]*alam[2,2,2,2]*h^4*a1^2 * (  - 79/2 )

       + Y[u[2,2],u[2,2],u[2,2]]*h^4*a1^2 * (  - 311/32 - 17/2*z3 )

       + Y[d[1,1]]*h^2*a1^2 * (  - 5/6 )

       + Y[d[1,1]]*h^3*a1^2*a3 * (  - 17/3 )

       + Y[d[1,1]]*h^3*a1^2*a2 * (  - 437/32 )

       + Y[d[1,1]]*h^3*a1^3 * (  - 1267/288 )

       + Y[d[1,1]]*h^4*a1^2*a3^2 * (  - 4211/54 - 116/3*z3 )

       + Y[d[1,1]]*h^4*a1^2*a3^2*ng * ( 1898/81 + 32/3*z3 )

       + Y[d[1,1]]*h^4*a1^2*a2*a3 * (  - 23 - 46*z3 )

       + Y[d[1,1]]*h^4*a1^2*a2^2 * (  - 39563/256 + 121/4*z3 )

       + Y[d[1,1]]*h^4*a1^2*a2^2*ng * ( 1001/48 - 10/3*z3 )

       + Y[d[1,1]]*h^4*a1^3*a3 * (  - 395/27 - 10*z3 )

       + Y[d[1,1]]*h^4*a1^3*a2 * (  - 4145/128 - 5/6*z3 )

       + Y[d[1,1]]*h^4*a1^4 * ( 132191/62208 + 1/12*z3 )

       + Y[d[1,1]]*h^4*a1^4*ng * ( 246955/11664 - 130/81*z3 )

       + Y[d[1,1]]^2*h^3*a1^2 * ( 17/8 )

       + Y[d[1,1]]^2*h^4*a1^2*a3 * ( 133/6 - 16*z3 )

       + Y[d[1,1]]^2*h^4*a1^2*a2 * ( 4035/64 + 21/2*z3 )

       + Y[d[1,1]]^2*h^4*a1^3 * ( 13157/576 + 5/2*z3 )

       + Y[d[1,1]]^3*h^4*a1^2 * ( 9/8 )

       + Y[d[1,1]]^2*Y[l[1,1]]*h^4*a1^2 * (  - 111/8 )

       + Y[d[1,1]]*Y[d[1,1],u[1,1]]*h^4*a1^2 * (  - 1415/72 + 28/3*z3 )

       + Y[d[1,1]]*Y[d[1,1],u[2,2]]*h^4*a1^2 * (  - 121/12 )

       + Y[d[1,1]]*Y[d[1,1],d[1,1]]*h^4*a1^2 * (  - 357/8 )

       + Y[d[1,1]]*Y[d[1,1],d[2,2]]*h^4*a1^2 * (  - 449/24 )

       + Y[d[1,1]]*Y[d[1,2]]*Y[d[2,1]]*h^4*a1^2 * ( 27/8 )

       + Y[d[1,1]]*Y[d[1,2]]*Y[l[2,1]]*h^4*a1^2 * (  - 111/8 )

       + Y[d[1,1]]*Y[d[1,2],u[1,2]]*h^4*a1^2 * (  - 50/9 + 14/3*z3 )

       + Y[d[1,1]]*Y[d[1,2],d[2,1]]*h^4*a1^2 * (  - 311/12 )

       + Y[d[1,1]]*Y[d[2,1]]*Y[l[1,2]]*h^4*a1^2 * (  - 111/8 )

       + Y[d[1,1]]*Y[d[2,1],u[2,1]]*h^4*a1^2 * (  - 50/9 + 14/3*z3 )

       + Y[d[1,1]]*Y[d[2,2],u[1,1]]*h^4*a1^2 * ( 37/24 )

       + Y[d[1,1]]*Y[l[1,1]]*h^3*a1^2 * ( 157/12 )

       + Y[d[1,1]]*Y[l[1,1]]*h^4*a1^2*a3 * ( 3613/18 - 112*z3 )

       + Y[d[1,1]]*Y[l[1,1]]*h^4*a1^2*a2 * ( 2869/32 + 47*z3 )

       + Y[d[1,1]]*Y[l[1,1]]*h^4*a1^3 * ( 11837/864 + 25/9*z3 )

       + Y[d[1,1]]*Y[l[1,1]]^2*h^4*a1^2 * (  - 77/8 )

       + Y[d[1,1]]*Y[l[1,1],l[1,1]]*h^4*a1^2 * (  - 421/8 )

       + Y[d[1,1]]*Y[l[1,1],l[2,2]]*h^4*a1^2 * (  - 697/24 )

       + Y[d[1,1]]*Y[l[1,2]]*Y[l[2,1]]*h^4*a1^2 * (  - 77/8 )

       + Y[d[1,1]]*Y[l[1,2],l[2,1]]*h^4*a1^2 * (  - 283/12 )

       + Y[d[1,1]]*alam[1,1,1,1]*h^4*a1^2*a2 * (  - 51/2 )

       + Y[d[1,1]]*alam[1,1,1,1]*h^4*a1^3 * (  - 59/2 )

       + Y[d[1,1]]*alam[1,1,1,1]^2*h^4*a1^2 * ( 63 )

       + Y[d[1,1]]*alam[1,1,2,2]*h^4*a1^3 * (  - 59/3 )

       + Y[d[1,1]]*alam[1,1,2,2]^2*h^4*a1^2 * ( 42 )

       + Y[d[1,1]]*alam[1,1,2,2]*alam[1,2,2,1]*h^4*a1^2 * ( 42 )

       + Y[d[1,1]]*alam[1,2,1,1]*alam[2,1,1,1]*h^4*a1^2 * ( 189 )

       + Y[d[1,1]]*alam[1,2,1,2]*alam[2,1,2,1]*h^4*a1^2 * ( 63 )

       + Y[d[1,1]]*alam[1,2,2,1]*h^4*a1^2*a2 * (  - 51/2 )

       + Y[d[1,1]]*alam[1,2,2,1]*h^4*a1^3 * (  - 59/6 )

       + Y[d[1,1]]*alam[1,2,2,1]^2*h^4*a1^2 * ( 42 )

       + Y[d[1,1]]*alam[2,2,1,2]*alam[2,2,2,1]*h^4*a1^2 * ( 63 )

       + Y[d[1,1],u[1,1]]*h^3*a1^2 * ( 5/8 )

       + Y[d[1,1],u[1,1]]*h^4*a1^2*a3 * ( 79/54 - 56/9*z3 )

       + Y[d[1,1],u[1,1]]*h^4*a1^2*a2 * ( 4417/192 - 35/2*z3 )

       + Y[d[1,1],u[1,1]]*h^4*a1^3 * (  - 4801/5184 + 55/27*z3 )

       + Y[d[1,1],u[1,1]]*Y[l[1,1]]*h^4*a1^2 * ( 2005/216 + 28/9*z3 )

       + Y[d[1,1],u[1,1],u[1,1]]*h^4*a1^2 * ( 391/288 - 14/3*z3 )

       + Y[d[1,1],u[1,1],u[2,2]]*h^4*a1^2 * ( 2545/864 - 7/18*z3 )

       + Y[d[1,1],u[1,1],d[2,2]]*h^4*a1^2 * ( 61/864 - 7/18*z3 )

       + Y[d[1,1],u[1,2]]*Y[d[1,2]]*h^4*a1^2 * (  - 289/72 + 14/3*z3 )

       + Y[d[1,1],u[1,2]]*Y[l[1,2]]*h^4*a1^2 * ( 1421/216 + 14/9*z3 )

       + Y[d[1,1],u[1,2],u[2,1]]*h^4*a1^2 * (  - 535/216 - 7/9*z3 )

       + Y[d[1,1],u[1,2],d[1,2]]*h^4*a1^2 * ( 149/36 - 7/2*z3 )

       + Y[d[1,1],u[2,1]]*Y[d[2,1]]*h^4*a1^2 * (  - 289/72 + 14/3*z3 )

       + Y[d[1,1],u[2,1]]*Y[l[2,1]]*h^4*a1^2 * ( 1421/216 + 14/9*z3 )

       + Y[d[1,1],u[2,1],u[1,2]]*h^4*a1^2 * (  - 715/216 - 28/9*z3 )

       + Y[d[1,1],u[2,1],d[2,1]]*h^4*a1^2 * ( 383/36 - 7/6*z3 )

       + Y[d[1,1],u[2,2]]*h^3*a1^2 * ( 1/8 )

       + Y[d[1,1],u[2,2]]*h^4*a1^2*a3 * (  - 71/18 + 8*z3 )

       + Y[d[1,1],u[2,2]]*h^4*a1^2*a2 * ( 965/192 + 21/2*z3 )

       + Y[d[1,1],u[2,2]]*h^4*a1^3 * ( 33625/1728 - 35/9*z3 )

       + Y[d[1,1],u[2,2]]*Y[d[2,2]]*h^4*a1^2 * ( 37/24 )

       + Y[d[1,1],u[2,2]]*Y[l[1,1]]*h^4*a1^2 * (  - 184/9 )

       + Y[d[1,1],u[2,2]]*Y[l[2,2]]*h^4*a1^2 * (  - 1193/72 )

       + Y[d[1,1],u[2,2]]*alam[1,1,2,2]*h^4*a1^2 * (  - 49/3 )

       + Y[d[1,1],u[2,2]]*alam[1,2,2,1]*h^4*a1^2 * ( 49/3 )

       + Y[d[1,1],u[2,2],u[1,1]]*h^4*a1^2 * ( 2545/864 - 7/18*z3 )

       + Y[d[1,1],u[2,2],u[2,2]]*h^4*a1^2 * (  - 361/288 )

       + Y[d[1,1],u[2,2],d[2,2]]*h^4*a1^2 * ( 61/864 - 7/18*z3 )

       + Y[d[1,1],d[1,1]]*h^3*a1^2 * ( 61/16 )

       + Y[d[1,1],d[1,1]]*h^4*a1^2*a3 * ( 77/4 + 12*z3 )

       + Y[d[1,1],d[1,1]]*h^4*a1^2*a2 * ( 6907/128 - 9/4*z3 )

       + Y[d[1,1],d[1,1]]*h^4*a1^3 * ( 21661/1152 - 5/4*z3 )

       + Y[d[1,1],d[1,1]]*Y[l[1,1]]*h^4*a1^2 * (  - 529/8 )

       + Y[d[1,1],d[1,1]]*alam[1,1,1,1]*h^4*a1^2 * (  - 19/2 )

       + Y[d[1,1],d[1,1],u[1,1]]*h^4*a1^2 * ( 2443/288 - 14/3*z3 )

       + Y[d[1,1],d[1,1],u[2,2]]*h^4*a1^2 * (  - 1813/288 )

       + Y[d[1,1],d[1,1],d[1,1]]*h^4*a1^2 * (  - 203/32 - 5/2*z3 )

       + Y[d[1,1],d[1,1],d[2,2]]*h^4*a1^2 * (  - 1525/288 )

       + Y[d[1,1],d[1,2]]*Y[d[2,1]]*h^4*a1^2 * (  - 357/8 )

       + Y[d[1,1],d[1,2]]*Y[l[2,1]]*h^4*a1^2 * (  - 529/8 )

       + Y[d[1,1],d[1,2]]*alam[1,2,1,1]*h^4*a1^2 * (  - 19 )

       + Y[d[1,1],d[1,2],u[1,2]]*h^4*a1^2 * ( 383/36 - 7/6*z3 )

       + Y[d[1,1],d[1,2],d[2,1]]*h^4*a1^2 * (  - 523/72 )

       + Y[d[1,1],d[2,1]]*Y[d[1,2]]*h^4*a1^2 * (  - 357/8 )

       + Y[d[1,1],d[2,1]]*Y[l[1,2]]*h^4*a1^2 * (  - 529/8 )

       + Y[d[1,1],d[2,1]]*alam[2,1,1,1]*h^4*a1^2 * (  - 19 )

       + Y[d[1,1],d[2,1],u[2,1]]*h^4*a1^2 * ( 149/36 - 7/2*z3 )

       + Y[d[1,1],d[2,1],d[1,2]]*h^4*a1^2 * (  - 233/36 - 15/2*z3 )

       + Y[d[1,1],d[2,2]]*h^3*a1^2 * ( 27/8 )

       + Y[d[1,1],d[2,2]]*h^4*a1^2*a3 * ( 235/18 + 8*z3 )

       + Y[d[1,1],d[2,2]]*h^4*a1^2*a2 * ( 2561/64 + 7/2*z3 )

       + Y[d[1,1],d[2,2]]*h^4*a1^3 * ( 27109/1728 - 25/18*z3 )

       + Y[d[1,1],d[2,2]]*Y[d[2,2]]*h^4*a1^2 * (  - 449/24 )

       + Y[d[1,1],d[2,2]]*Y[l[1,1]]*h^4*a1^2 * (  - 1679/72 )

       + Y[d[1,1],d[2,2]]*Y[l[2,2]]*h^4*a1^2 * (  - 1679/72 )

       + Y[d[1,1],d[2,2]]*alam[1,1,2,2]*h^4*a1^2 * (  - 19/3 )

       + Y[d[1,1],d[2,2]]*alam[1,2,2,1]*h^4*a1^2 * (  - 38/3 )

       + Y[d[1,1],d[2,2],u[1,1]]*h^4*a1^2 * ( 61/864 - 7/18*z3 )

       + Y[d[1,1],d[2,2],u[2,2]]*h^4*a1^2 * ( 61/864 - 7/18*z3 )

       + Y[d[1,1],d[2,2],d[2,2]]*h^4*a1^2 * (  - 1525/288 )

       + Y[d[1,2]]*Y[d[2,1]]*h^3*a1^2 * ( 17/4 )

       + Y[d[1,2]]*Y[d[2,1]]*h^4*a1^2*a3 * ( 133/3 - 32*z3 )

       + Y[d[1,2]]*Y[d[2,1]]*h^4*a1^2*a2 * ( 4035/32 + 21*z3 )

       + Y[d[1,2]]*Y[d[2,1]]*h^4*a1^3 * ( 13157/288 + 5*z3 )

       + Y[d[1,2]]*Y[d[2,1]]*Y[d[2,2]]*h^4*a1^2 * ( 27/8 )

       + Y[d[1,2]]*Y[d[2,1]]*Y[l[1,1]]*h^4*a1^2 * (  - 111/8 )

       + Y[d[1,2]]*Y[d[2,1]]*Y[l[2,2]]*h^4*a1^2 * (  - 111/8 )

       + Y[d[1,2]]*Y[d[2,1],u[1,1]]*h^4*a1^2 * (  - 563/36 + 14/3*z3 )

       + Y[d[1,2]]*Y[d[2,1],u[2,2]]*h^4*a1^2 * (  - 563/36 + 14/3*z3 )

       + Y[d[1,2]]*Y[d[2,1],d[2,2]]*h^4*a1^2 * (  - 357/8 )

       + Y[d[1,2]]*Y[d[2,2]]*Y[l[2,1]]*h^4*a1^2 * (  - 111/8 )

       + Y[d[1,2]]*Y[d[2,2],u[1,2]]*h^4*a1^2 * (  - 289/72 + 14/3*z3 )

       + Y[d[1,2]]*Y[l[1,1]]*Y[l[2,1]]*h^4*a1^2 * (  - 77/8 )

       + Y[d[1,2]]*Y[l[1,1],l[2,1]]*h^4*a1^2 * (  - 421/8 )

       + Y[d[1,2]]*Y[l[2,1]]*h^3*a1^2 * ( 157/12 )

       + Y[d[1,2]]*Y[l[2,1]]*h^4*a1^2*a3 * ( 3613/18 - 112*z3 )

       + Y[d[1,2]]*Y[l[2,1]]*h^4*a1^2*a2 * ( 2869/32 + 47*z3 )

       + Y[d[1,2]]*Y[l[2,1]]*h^4*a1^3 * ( 11837/864 + 25/9*z3 )

       + Y[d[1,2]]*Y[l[2,1]]*Y[l[2,2]]*h^4*a1^2 * (  - 77/8 )

       + Y[d[1,2]]*Y[l[2,1],l[2,2]]*h^4*a1^2 * (  - 421/8 )

       + Y[d[1,2]]*alam[1,1,1,1]*alam[1,2,1,1]*h^4*a1^2 * ( 63 )

       + Y[d[1,2]]*alam[1,1,2,2]*alam[1,2,1,1]*h^4*a1^2 * ( 63 )

       + Y[d[1,2]]*alam[1,1,2,2]*alam[2,2,1,2]*h^4*a1^2 * ( 63 )

       + Y[d[1,2]]*alam[1,2,1,1]*h^4*a1^2*a2 * (  - 51/2 )

       + Y[d[1,2]]*alam[1,2,1,1]*h^4*a1^3 * (  - 59/2 )

       + Y[d[1,2]]*alam[1,2,1,1]*alam[1,2,2,1]*h^4*a1^2 * ( 63 )

       + Y[d[1,2]]*alam[1,2,1,2]*alam[2,1,1,1]*h^4*a1^2 * ( 63 )

       + Y[d[1,2]]*alam[1,2,1,2]*alam[2,2,2,1]*h^4*a1^2 * ( 63 )

       + Y[d[1,2]]*alam[1,2,2,1]*alam[2,2,1,2]*h^4*a1^2 * ( 63 )

       + Y[d[1,2]]*alam[2,2,1,2]*h^4*a1^2*a2 * (  - 51/2 )

       + Y[d[1,2]]*alam[2,2,1,2]*h^4*a1^3 * (  - 59/2 )

       + Y[d[1,2]]*alam[2,2,1,2]*alam[2,2,2,2]*h^4*a1^2 * ( 63 )

       + Y[d[1,2],u[1,1]]*Y[d[2,1]]*h^4*a1^2 * (  - 563/36 + 14/3*z3 )

       + Y[d[1,2],u[1,1]]*Y[l[2,1]]*h^4*a1^2 * ( 73/27 + 14/9*z3 )

       + Y[d[1,2],u[1,1],u[1,2]]*h^4*a1^2 * ( 31/18 - 7/6*z3 )

       + Y[d[1,2],u[1,1],d[2,1]]*h^4*a1^2 * (  - 481/216 - 28/9*z3 )

       + Y[d[1,2],u[1,2]]*h^3*a1^2 * ( 1/2 )

       + Y[d[1,2],u[1,2]]*h^4*a1^2*a3 * ( 146/27 - 128/9*z3 )

       + Y[d[1,2],u[1,2]]*h^4*a1^2*a2 * ( 863/48 - 28*z3 )

       + Y[d[1,2],u[1,2]]*h^4*a1^3 * (  - 26419/1296 + 160/27*z3 )

       + Y[d[1,2],u[1,2]]*Y[d[2,2]]*h^4*a1^2 * (  - 50/9 + 14/3*z3 )

       + Y[d[1,2],u[1,2]]*Y[l[1,1]]*h^4*a1^2 * ( 625/27 + 14/9*z3 )

       + Y[d[1,2],u[1,2]]*Y[l[2,2]]*h^4*a1^2 * ( 625/27 + 14/9*z3 )

       + Y[d[1,2],u[1,2]]*alam[1,1,2,2]*h^4*a1^2 * ( 49/3 )

       + Y[d[1,2],u[1,2]]*alam[1,2,2,1]*h^4*a1^2 * (  - 49/3 )

       + Y[d[1,2],u[1,2],u[1,1]]*h^4*a1^2 * ( 8/9 - 7/2*z3 )

       + Y[d[1,2],u[1,2],u[2,2]]*h^4*a1^2 * ( 31/18 - 7/6*z3 )

       + Y[d[1,2],u[1,2],d[2,2]]*h^4*a1^2 * ( 149/36 - 7/2*z3 )

       + Y[d[1,2],u[2,2]]*Y[d[2,1]]*h^4*a1^2 * (  - 563/36 + 14/3*z3 )

       + Y[d[1,2],u[2,2]]*Y[l[2,1]]*h^4*a1^2 * ( 73/27 + 14/9*z3 )

       + Y[d[1,2],u[2,2],u[1,2]]*h^4*a1^2 * ( 8/9 - 7/2*z3 )

       + Y[d[1,2],u[2,2],d[2,1]]*h^4*a1^2 * ( 923/216 - 7/9*z3 )

       + Y[d[1,2],d[1,2]]*alam[1,2,1,2]*h^4*a1^2 * (  - 19/2 )

       + Y[d[1,2],d[2,1]]*h^3*a1^2 * ( 17/4 )

       + Y[d[1,2],d[2,1]]*h^4*a1^2*a3 * ( 229/9 + 16*z3 )

       + Y[d[1,2],d[2,1]]*h^4*a1^2*a2 * ( 2173/32 - 8*z3 )

       + Y[d[1,2],d[2,1]]*h^4*a1^3 * ( 18937/864 - 10/9*z3 )

       + Y[d[1,2],d[2,1]]*Y[d[2,2]]*h^4*a1^2 * (  - 311/12 )

       + Y[d[1,2],d[2,1]]*Y[l[1,1]]*h^4*a1^2 * (  - 1541/36 )

       + Y[d[1,2],d[2,1]]*Y[l[2,2]]*h^4*a1^2 * (  - 1541/36 )

       + Y[d[1,2],d[2,1]]*alam[1,1,2,2]*h^4*a1^2 * (  - 38/3 )

       + Y[d[1,2],d[2,1]]*alam[1,2,2,1]*h^4*a1^2 * (  - 19/3 )

       + Y[d[1,2],d[2,1],u[1,1]]*h^4*a1^2 * ( 923/216 - 7/9*z3 )

       + Y[d[1,2],d[2,1],u[2,2]]*h^4*a1^2 * (  - 481/216 - 28/9*z3 )

       + Y[d[1,2],d[2,1],d[2,2]]*h^4*a1^2 * (  - 233/36 - 15/2*z3 )

       + Y[d[1,2],d[2,2]]*Y[d[2,1]]*h^4*a1^2 * (  - 357/8 )

       + Y[d[1,2],d[2,2]]*Y[l[2,1]]*h^4*a1^2 * (  - 529/8 )

       + Y[d[1,2],d[2,2]]*alam[2,2,1,2]*h^4*a1^2 * (  - 19 )

       + Y[d[1,2],d[2,2],u[1,2]]*h^4*a1^2 * ( 383/36 - 7/6*z3 )

       + Y[d[1,2],d[2,2],d[2,1]]*h^4*a1^2 * (  - 523/72 )

       + Y[d[2,1]]*Y[d[2,2]]*Y[l[1,2]]*h^4*a1^2 * (  - 111/8 )

       + Y[d[2,1]]*Y[d[2,2],u[2,1]]*h^4*a1^2 * (  - 289/72 + 14/3*z3 )

       + Y[d[2,1]]*Y[l[1,1]]*Y[l[1,2]]*h^4*a1^2 * (  - 77/8 )

       + Y[d[2,1]]*Y[l[1,1],l[1,2]]*h^4*a1^2 * (  - 421/8 )

       + Y[d[2,1]]*Y[l[1,2]]*h^3*a1^2 * ( 157/12 )

       + Y[d[2,1]]*Y[l[1,2]]*h^4*a1^2*a3 * ( 3613/18 - 112*z3 )

       + Y[d[2,1]]*Y[l[1,2]]*h^4*a1^2*a2 * ( 2869/32 + 47*z3 )

       + Y[d[2,1]]*Y[l[1,2]]*h^4*a1^3 * ( 11837/864 + 25/9*z3 )

       + Y[d[2,1]]*Y[l[1,2]]*Y[l[2,2]]*h^4*a1^2 * (  - 77/8 )

       + Y[d[2,1]]*Y[l[1,2],l[2,2]]*h^4*a1^2 * (  - 421/8 )

       + Y[d[2,1]]*alam[1,1,1,1]*alam[2,1,1,1]*h^4*a1^2 * ( 63 )

       + Y[d[2,1]]*alam[1,1,2,2]*alam[2,1,1,1]*h^4*a1^2 * ( 63 )

       + Y[d[2,1]]*alam[1,1,2,2]*alam[2,2,2,1]*h^4*a1^2 * ( 63 )

       + Y[d[2,1]]*alam[1,2,1,1]*alam[2,1,2,1]*h^4*a1^2 * ( 63 )

       + Y[d[2,1]]*alam[1,2,2,1]*alam[2,1,1,1]*h^4*a1^2 * ( 63 )

       + Y[d[2,1]]*alam[1,2,2,1]*alam[2,2,2,1]*h^4*a1^2 * ( 63 )

       + Y[d[2,1]]*alam[2,1,1,1]*h^4*a1^2*a2 * (  - 51/2 )

       + Y[d[2,1]]*alam[2,1,1,1]*h^4*a1^3 * (  - 59/2 )

       + Y[d[2,1]]*alam[2,1,2,1]*alam[2,2,1,2]*h^4*a1^2 * ( 63 )

       + Y[d[2,1]]*alam[2,2,2,1]*h^4*a1^2*a2 * (  - 51/2 )

       + Y[d[2,1]]*alam[2,2,2,1]*h^4*a1^3 * (  - 59/2 )

       + Y[d[2,1]]*alam[2,2,2,1]*alam[2,2,2,2]*h^4*a1^2 * ( 63 )

       + Y[d[2,1],u[1,1]]*Y[l[1,2]]*h^4*a1^2 * ( 73/27 + 14/9*z3 )

       + Y[d[2,1],u[1,1],u[2,1]]*h^4*a1^2 * ( 8/9 - 7/2*z3 )

       + Y[d[2,1],u[2,1]]*h^3*a1^2 * ( 1/2 )

       + Y[d[2,1],u[2,1]]*h^4*a1^2*a3 * ( 146/27 - 128/9*z3 )

       + Y[d[2,1],u[2,1]]*h^4*a1^2*a2 * ( 863/48 - 28*z3 )

       + Y[d[2,1],u[2,1]]*h^4*a1^3 * (  - 26419/1296 + 160/27*z3 )

       + Y[d[2,1],u[2,1]]*Y[d[2,2]]*h^4*a1^2 * (  - 50/9 + 14/3*z3 )

       + Y[d[2,1],u[2,1]]*Y[l[1,1]]*h^4*a1^2 * ( 625/27 + 14/9*z3 )

       + Y[d[2,1],u[2,1]]*Y[l[2,2]]*h^4*a1^2 * ( 625/27 + 14/9*z3 )

       + Y[d[2,1],u[2,1]]*alam[1,1,2,2]*h^4*a1^2 * ( 49/3 )

       + Y[d[2,1],u[2,1]]*alam[1,2,2,1]*h^4*a1^2 * (  - 49/3 )

       + Y[d[2,1],u[2,1],u[1,1]]*h^4*a1^2 * ( 31/18 - 7/6*z3 )

       + Y[d[2,1],u[2,1],u[2,2]]*h^4*a1^2 * ( 8/9 - 7/2*z3 )

       + Y[d[2,1],u[2,1],d[2,2]]*h^4*a1^2 * ( 383/36 - 7/6*z3 )

       + Y[d[2,1],u[2,2]]*Y[l[1,2]]*h^4*a1^2 * ( 73/27 + 14/9*z3 )

       + Y[d[2,1],u[2,2],u[2,1]]*h^4*a1^2 * ( 31/18 - 7/6*z3 )

       + Y[d[2,1],d[2,1]]*alam[2,1,2,1]*h^4*a1^2 * (  - 19/2 )

       + Y[d[2,1],d[2,2]]*Y[l[1,2]]*h^4*a1^2 * (  - 529/8 )

       + Y[d[2,1],d[2,2]]*alam[2,2,2,1]*h^4*a1^2 * (  - 19 )

       + Y[d[2,1],d[2,2],u[2,1]]*h^4*a1^2 * ( 149/36 - 7/2*z3 )

       + Y[d[2,2]]*h^2*a1^2 * (  - 5/6 )

       + Y[d[2,2]]*h^3*a1^2*a3 * (  - 17/3 )

       + Y[d[2,2]]*h^3*a1^2*a2 * (  - 437/32 )

       + Y[d[2,2]]*h^3*a1^3 * (  - 1267/288 )

       + Y[d[2,2]]*h^4*a1^2*a3^2 * (  - 4211/54 - 116/3*z3 )

       + Y[d[2,2]]*h^4*a1^2*a3^2*ng * ( 1898/81 + 32/3*z3 )

       + Y[d[2,2]]*h^4*a1^2*a2*a3 * (  - 23 - 46*z3 )

       + Y[d[2,2]]*h^4*a1^2*a2^2 * (  - 39563/256 + 121/4*z3 )

       + Y[d[2,2]]*h^4*a1^2*a2^2*ng * ( 1001/48 - 10/3*z3 )

       + Y[d[2,2]]*h^4*a1^3*a3 * (  - 395/27 - 10*z3 )

       + Y[d[2,2]]*h^4*a1^3*a2 * (  - 4145/128 - 5/6*z3 )

       + Y[d[2,2]]*h^4*a1^4 * ( 132191/62208 + 1/12*z3 )

       + Y[d[2,2]]*h^4*a1^4*ng * ( 246955/11664 - 130/81*z3 )

       + Y[d[2,2]]^2*h^3*a1^2 * ( 17/8 )

       + Y[d[2,2]]^2*h^4*a1^2*a3 * ( 133/6 - 16*z3 )

       + Y[d[2,2]]^2*h^4*a1^2*a2 * ( 4035/64 + 21/2*z3 )

       + Y[d[2,2]]^2*h^4*a1^3 * ( 13157/576 + 5/2*z3 )

       + Y[d[2,2]]^3*h^4*a1^2 * ( 9/8 )

       + Y[d[2,2]]^2*Y[l[2,2]]*h^4*a1^2 * (  - 111/8 )

       + Y[d[2,2]]*Y[d[2,2],u[1,1]]*h^4*a1^2 * (  - 121/12 )

       + Y[d[2,2]]*Y[d[2,2],u[2,2]]*h^4*a1^2 * (  - 1415/72 + 28/3*z3 )

       + Y[d[2,2]]*Y[d[2,2],d[2,2]]*h^4*a1^2 * (  - 357/8 )

       + Y[d[2,2]]*Y[l[1,1],l[2,2]]*h^4*a1^2 * (  - 697/24 )

       + Y[d[2,2]]*Y[l[1,2]]*Y[l[2,1]]*h^4*a1^2 * (  - 77/8 )

       + Y[d[2,2]]*Y[l[1,2],l[2,1]]*h^4*a1^2 * (  - 283/12 )

       + Y[d[2,2]]*Y[l[2,2]]*h^3*a1^2 * ( 157/12 )

       + Y[d[2,2]]*Y[l[2,2]]*h^4*a1^2*a3 * ( 3613/18 - 112*z3 )

       + Y[d[2,2]]*Y[l[2,2]]*h^4*a1^2*a2 * ( 2869/32 + 47*z3 )

       + Y[d[2,2]]*Y[l[2,2]]*h^4*a1^3 * ( 11837/864 + 25/9*z3 )

       + Y[d[2,2]]*Y[l[2,2]]^2*h^4*a1^2 * (  - 77/8 )

       + Y[d[2,2]]*Y[l[2,2],l[2,2]]*h^4*a1^2 * (  - 421/8 )

       + Y[d[2,2]]*alam[1,1,2,2]*h^4*a1^3 * (  - 59/3 )

       + Y[d[2,2]]*alam[1,1,2,2]^2*h^4*a1^2 * ( 42 )

       + Y[d[2,2]]*alam[1,1,2,2]*alam[1,2,2,1]*h^4*a1^2 * ( 42 )

       + Y[d[2,2]]*alam[1,2,1,1]*alam[2,1,1,1]*h^4*a1^2 * ( 63 )

       + Y[d[2,2]]*alam[1,2,1,2]*alam[2,1,2,1]*h^4*a1^2 * ( 63 )

       + Y[d[2,2]]*alam[1,2,2,1]*h^4*a1^2*a2 * (  - 51/2 )

       + Y[d[2,2]]*alam[1,2,2,1]*h^4*a1^3 * (  - 59/6 )

       + Y[d[2,2]]*alam[1,2,2,1]^2*h^4*a1^2 * ( 42 )

       + Y[d[2,2]]*alam[2,2,1,2]*alam[2,2,2,1]*h^4*a1^2 * ( 189 )

       + Y[d[2,2]]*alam[2,2,2,2]*h^4*a1^2*a2 * (  - 51/2 )

       + Y[d[2,2]]*alam[2,2,2,2]*h^4*a1^3 * (  - 59/2 )

       + Y[d[2,2]]*alam[2,2,2,2]^2*h^4*a1^2 * ( 63 )

       + Y[d[2,2],u[1,1]]*h^3*a1^2 * ( 1/8 )

       + Y[d[2,2],u[1,1]]*h^4*a1^2*a3 * (  - 71/18 + 8*z3 )

       + Y[d[2,2],u[1,1]]*h^4*a1^2*a2 * ( 965/192 + 21/2*z3 )

       + Y[d[2,2],u[1,1]]*h^4*a1^3 * ( 33625/1728 - 35/9*z3 )

       + Y[d[2,2],u[1,1]]*Y[l[1,1]]*h^4*a1^2 * (  - 1193/72 )

       + Y[d[2,2],u[1,1]]*Y[l[2,2]]*h^4*a1^2 * (  - 184/9 )

       + Y[d[2,2],u[1,1]]*alam[1,1,2,2]*h^4*a1^2 * (  - 49/3 )

       + Y[d[2,2],u[1,1]]*alam[1,2,2,1]*h^4*a1^2 * ( 49/3 )

       + Y[d[2,2],u[1,1],u[1,1]]*h^4*a1^2 * (  - 361/288 )

       + Y[d[2,2],u[1,1],u[2,2]]*h^4*a1^2 * ( 2545/864 - 7/18*z3 )

       + Y[d[2,2],u[1,2]]*Y[l[1,2]]*h^4*a1^2 * ( 1421/216 + 14/9*z3 )

       + Y[d[2,2],u[1,2],u[2,1]]*h^4*a1^2 * (  - 715/216 - 28/9*z3 )

       + Y[d[2,2],u[2,1]]*Y[l[2,1]]*h^4*a1^2 * ( 1421/216 + 14/9*z3 )

       + Y[d[2,2],u[2,1],u[1,2]]*h^4*a1^2 * (  - 535/216 - 7/9*z3 )

       + Y[d[2,2],u[2,2]]*h^3*a1^2 * ( 5/8 )

       + Y[d[2,2],u[2,2]]*h^4*a1^2*a3 * ( 79/54 - 56/9*z3 )

       + Y[d[2,2],u[2,2]]*h^4*a1^2*a2 * ( 4417/192 - 35/2*z3 )

       + Y[d[2,2],u[2,2]]*h^4*a1^3 * (  - 4801/5184 + 55/27*z3 )

       + Y[d[2,2],u[2,2]]*Y[l[2,2]]*h^4*a1^2 * ( 2005/216 + 28/9*z3 )

       + Y[d[2,2],u[2,2],u[1,1]]*h^4*a1^2 * ( 2545/864 - 7/18*z3 )

       + Y[d[2,2],u[2,2],u[2,2]]*h^4*a1^2 * ( 391/288 - 14/3*z3 )

       + Y[d[2,2],d[2,2]]*h^3*a1^2 * ( 61/16 )

       + Y[d[2,2],d[2,2]]*h^4*a1^2*a3 * ( 77/4 + 12*z3 )

       + Y[d[2,2],d[2,2]]*h^4*a1^2*a2 * ( 6907/128 - 9/4*z3 )

       + Y[d[2,2],d[2,2]]*h^4*a1^3 * ( 21661/1152 - 5/4*z3 )

       + Y[d[2,2],d[2,2]]*Y[l[2,2]]*h^4*a1^2 * (  - 529/8 )

       + Y[d[2,2],d[2,2]]*alam[2,2,2,2]*h^4*a1^2 * (  - 19/2 )

       + Y[d[2,2],d[2,2],u[1,1]]*h^4*a1^2 * (  - 1813/288 )

       + Y[d[2,2],d[2,2],u[2,2]]*h^4*a1^2 * ( 2443/288 - 14/3*z3 )

       + Y[d[2,2],d[2,2],d[2,2]]*h^4*a1^2 * (  - 203/32 - 5/2*z3 )

       + Y[l[1,1]]*h^2*a1^2 * (  - 5/2 )

       + Y[l[1,1]]*h^3*a1^2*a2 * (  - 543/32 )

       + Y[l[1,1]]*h^3*a1^3 * (  - 281/32 )

       + Y[l[1,1]]*h^4*a1^2*a2^2 * (  - 178595/768 + 215/4*z3 )

       + Y[l[1,1]]*h^4*a1^2*a2^2*ng * ( 5297/144 - 14/3*z3 )

       + Y[l[1,1]]*h^4*a1^3*a2 * ( 2901/128 - 135/2*z3 )

       + Y[l[1,1]]*h^4*a1^4 * ( 106853/6912 + 1081/36*z3 )

       + Y[l[1,1]]*h^4*a1^4*ng * ( 64465/1296 + 230/27*z3 )

       + Y[l[1,1]]^2*h^3*a1^2 * ( 33/8 )

       + Y[l[1,1]]^2*h^4*a1^2*a2 * ( 5417/192 + 29/2*z3 )

       + Y[l[1,1]]^2*h^4*a1^3 * ( 28013/576 - 85/6*z3 )

       + Y[l[1,1]]^3*h^4*a1^2 * (  - 13/8 )

       + Y[l[1,1]]*Y[l[1,1],l[1,1]]*h^4*a1^2 * (  - 277/8 )

       + Y[l[1,1]]*Y[l[1,1],l[2,2]]*h^4*a1^2 * (  - 123/8 )

       + Y[l[1,1]]*Y[l[1,2]]*Y[l[2,1]]*h^4*a1^2 * (  - 39/8 )

       + Y[l[1,1]]*Y[l[1,2],l[2,1]]*h^4*a1^2 * (  - 77/4 )

       + Y[l[1,1]]*alam[1,1,1,1]*h^4*a1^2*a2 * (  - 1/2 )

       + Y[l[1,1]]*alam[1,1,1,1]*h^4*a1^3 * (  - 73/2 )

       + Y[l[1,1]]*alam[1,1,1,1]^2*h^4*a1^2 * ( 61 )

       + Y[l[1,1]]*alam[1,1,2,2]*h^4*a1^3 * (  - 73/3 )

       + Y[l[1,1]]*alam[1,1,2,2]^2*h^4*a1^2 * ( 122/3 )

       + Y[l[1,1]]*alam[1,1,2,2]*alam[1,2,2,1]*h^4*a1^2 * ( 122/3 )

       + Y[l[1,1]]*alam[1,2,1,1]*alam[2,1,1,1]*h^4*a1^2 * ( 183 )

       + Y[l[1,1]]*alam[1,2,1,2]*alam[2,1,2,1]*h^4*a1^2 * ( 61 )

       + Y[l[1,1]]*alam[1,2,2,1]*h^4*a1^2*a2 * (  - 1/2 )

       + Y[l[1,1]]*alam[1,2,2,1]*h^4*a1^3 * (  - 73/6 )

       + Y[l[1,1]]*alam[1,2,2,1]^2*h^4*a1^2 * ( 122/3 )

       + Y[l[1,1]]*alam[2,2,1,2]*alam[2,2,2,1]*h^4*a1^2 * ( 61 )

       + Y[l[1,1],l[1,1]]*h^3*a1^2 * ( 87/16 )

       + Y[l[1,1],l[1,1]]*h^4*a1^2*a2 * ( 6769/128 - 3/4*z3 )

       + Y[l[1,1],l[1,1]]*h^4*a1^3 * ( 11045/384 + 5/4*z3 )

       + Y[l[1,1],l[1,1]]*alam[1,1,1,1]*h^4*a1^2 * (  - 73/2 )

       + Y[l[1,1],l[1,1],l[1,1]]*h^4*a1^2 * (  - 643/96 - 15/2*z3 )

       + Y[l[1,1],l[1,1],l[2,2]]*h^4*a1^2 * (  - 1045/96 )

       + Y[l[1,1],l[1,2]]*Y[l[2,1]]*h^4*a1^2 * (  - 277/8 )

       + Y[l[1,1],l[1,2]]*alam[1,2,1,1]*h^4*a1^2 * (  - 73 )

       + Y[l[1,1],l[1,2],l[2,1]]*h^4*a1^2 * (  - 187/24 )

       + Y[l[1,1],l[2,1]]*Y[l[1,2]]*h^4*a1^2 * (  - 277/8 )

       + Y[l[1,1],l[2,1]]*alam[2,1,1,1]*h^4*a1^2 * (  - 73 )

       + Y[l[1,1],l[2,1],l[1,2]]*h^4*a1^2 * (  - 17/12 - 45/2*z3 )

       + Y[l[1,1],l[2,2]]*h^3*a1^2 * ( 49/8 )

       + Y[l[1,1],l[2,2]]*h^4*a1^2*a2 * ( 8969/192 + 29/2*z3 )

       + Y[l[1,1],l[2,2]]*h^4*a1^3 * ( 23213/576 - 85/6*z3 )

       + Y[l[1,1],l[2,2]]*Y[l[2,2]]*h^4*a1^2 * (  - 123/8 )

       + Y[l[1,1],l[2,2]]*alam[1,1,2,2]*h^4*a1^2 * (  - 73/3 )

       + Y[l[1,1],l[2,2]]*alam[1,2,2,1]*h^4*a1^2 * (  - 146/3 )

       + Y[l[1,1],l[2,2],l[2,2]]*h^4*a1^2 * (  - 1045/96 )

       + Y[l[1,2]]*Y[l[2,1]]*h^3*a1^2 * ( 33/4 )

       + Y[l[1,2]]*Y[l[2,1]]*h^4*a1^2*a2 * ( 5417/96 + 29*z3 )

       + Y[l[1,2]]*Y[l[2,1]]*h^4*a1^3 * ( 28013/288 - 85/3*z3 )

       + Y[l[1,2]]*Y[l[2,1]]*Y[l[2,2]]*h^4*a1^2 * (  - 39/8 )

       + Y[l[1,2]]*Y[l[2,1],l[2,2]]*h^4*a1^2 * (  - 277/8 )

       + Y[l[1,2]]*alam[1,1,1,1]*alam[1,2,1,1]*h^4*a1^2 * ( 61 )

       + Y[l[1,2]]*alam[1,1,2,2]*alam[1,2,1,1]*h^4*a1^2 * ( 61 )

       + Y[l[1,2]]*alam[1,1,2,2]*alam[2,2,1,2]*h^4*a1^2 * ( 61 )

       + Y[l[1,2]]*alam[1,2,1,1]*h^4*a1^2*a2 * (  - 1/2 )

       + Y[l[1,2]]*alam[1,2,1,1]*h^4*a1^3 * (  - 73/2 )

       + Y[l[1,2]]*alam[1,2,1,1]*alam[1,2,2,1]*h^4*a1^2 * ( 61 )

       + Y[l[1,2]]*alam[1,2,1,2]*alam[2,1,1,1]*h^4*a1^2 * ( 61 )

       + Y[l[1,2]]*alam[1,2,1,2]*alam[2,2,2,1]*h^4*a1^2 * ( 61 )

       + Y[l[1,2]]*alam[1,2,2,1]*alam[2,2,1,2]*h^4*a1^2 * ( 61 )

       + Y[l[1,2]]*alam[2,2,1,2]*h^4*a1^2*a2 * (  - 1/2 )

       + Y[l[1,2]]*alam[2,2,1,2]*h^4*a1^3 * (  - 73/2 )

       + Y[l[1,2]]*alam[2,2,1,2]*alam[2,2,2,2]*h^4*a1^2 * ( 61 )

       + Y[l[1,2],l[1,2]]*alam[1,2,1,2]*h^4*a1^2 * (  - 73/2 )

       + Y[l[1,2],l[2,1]]*h^3*a1^2 * ( 19/4 )

       + Y[l[1,2],l[2,1]]*h^4*a1^2*a2 * ( 5669/96 - 16*z3 )

       + Y[l[1,2],l[2,1]]*h^4*a1^3 * ( 4961/288 + 50/3*z3 )

       + Y[l[1,2],l[2,1]]*Y[l[2,2]]*h^4*a1^2 * (  - 77/4 )

       + Y[l[1,2],l[2,1]]*alam[1,1,2,2]*h^4*a1^2 * (  - 146/3 )

       + Y[l[1,2],l[2,1]]*alam[1,2,2,1]*h^4*a1^2 * (  - 73/3 )

       + Y[l[1,2],l[2,1],l[2,2]]*h^4*a1^2 * (  - 17/12 - 45/2*z3 )

       + Y[l[1,2],l[2,2]]*Y[l[2,1]]*h^4*a1^2 * (  - 277/8 )

       + Y[l[1,2],l[2,2]]*alam[2,2,1,2]*h^4*a1^2 * (  - 73 )

       + Y[l[1,2],l[2,2],l[2,1]]*h^4*a1^2 * (  - 187/24 )

       + Y[l[2,1]]*alam[1,1,1,1]*alam[2,1,1,1]*h^4*a1^2 * ( 61 )

       + Y[l[2,1]]*alam[1,1,2,2]*alam[2,1,1,1]*h^4*a1^2 * ( 61 )

       + Y[l[2,1]]*alam[1,1,2,2]*alam[2,2,2,1]*h^4*a1^2 * ( 61 )

       + Y[l[2,1]]*alam[1,2,1,1]*alam[2,1,2,1]*h^4*a1^2 * ( 61 )

       + Y[l[2,1]]*alam[1,2,2,1]*alam[2,1,1,1]*h^4*a1^2 * ( 61 )

       + Y[l[2,1]]*alam[1,2,2,1]*alam[2,2,2,1]*h^4*a1^2 * ( 61 )

       + Y[l[2,1]]*alam[2,1,1,1]*h^4*a1^2*a2 * (  - 1/2 )

       + Y[l[2,1]]*alam[2,1,1,1]*h^4*a1^3 * (  - 73/2 )

       + Y[l[2,1]]*alam[2,1,2,1]*alam[2,2,1,2]*h^4*a1^2 * ( 61 )

       + Y[l[2,1]]*alam[2,2,2,1]*h^4*a1^2*a2 * (  - 1/2 )

       + Y[l[2,1]]*alam[2,2,2,1]*h^4*a1^3 * (  - 73/2 )

       + Y[l[2,1]]*alam[2,2,2,1]*alam[2,2,2,2]*h^4*a1^2 * ( 61 )

       + Y[l[2,1],l[2,1]]*alam[2,1,2,1]*h^4*a1^2 * (  - 73/2 )

       + Y[l[2,1],l[2,2]]*alam[2,2,2,1]*h^4*a1^2 * (  - 73 )

       + Y[l[2,2]]*h^2*a1^2 * (  - 5/2 )

       + Y[l[2,2]]*h^3*a1^2*a2 * (  - 543/32 )

       + Y[l[2,2]]*h^3*a1^3 * (  - 281/32 )

       + Y[l[2,2]]*h^4*a1^2*a2^2 * (  - 178595/768 + 215/4*z3 )

       + Y[l[2,2]]*h^4*a1^2*a2^2*ng * ( 5297/144 - 14/3*z3 )

       + Y[l[2,2]]*h^4*a1^3*a2 * ( 2901/128 - 135/2*z3 )

       + Y[l[2,2]]*h^4*a1^4 * ( 106853/6912 + 1081/36*z3 )

       + Y[l[2,2]]*h^4*a1^4*ng * ( 64465/1296 + 230/27*z3 )

       + Y[l[2,2]]^2*h^3*a1^2 * ( 33/8 )

       + Y[l[2,2]]^2*h^4*a1^2*a2 * ( 5417/192 + 29/2*z3 )

       + Y[l[2,2]]^2*h^4*a1^3 * ( 28013/576 - 85/6*z3 )

       + Y[l[2,2]]^3*h^4*a1^2 * (  - 13/8 )

       + Y[l[2,2]]*Y[l[2,2],l[2,2]]*h^4*a1^2 * (  - 277/8 )

       + Y[l[2,2]]*alam[1,1,2,2]*h^4*a1^3 * (  - 73/3 )

       + Y[l[2,2]]*alam[1,1,2,2]^2*h^4*a1^2 * ( 122/3 )

       + Y[l[2,2]]*alam[1,1,2,2]*alam[1,2,2,1]*h^4*a1^2 * ( 122/3 )

       + Y[l[2,2]]*alam[1,2,1,1]*alam[2,1,1,1]*h^4*a1^2 * ( 61 )

       + Y[l[2,2]]*alam[1,2,1,2]*alam[2,1,2,1]*h^4*a1^2 * ( 61 )

       + Y[l[2,2]]*alam[1,2,2,1]*h^4*a1^2*a2 * (  - 1/2 )

       + Y[l[2,2]]*alam[1,2,2,1]*h^4*a1^3 * (  - 73/6 )

       + Y[l[2,2]]*alam[1,2,2,1]^2*h^4*a1^2 * ( 122/3 )

       + Y[l[2,2]]*alam[2,2,1,2]*alam[2,2,2,1]*h^4*a1^2 * ( 183 )

       + Y[l[2,2]]*alam[2,2,2,2]*h^4*a1^2*a2 * (  - 1/2 )

       + Y[l[2,2]]*alam[2,2,2,2]*h^4*a1^3 * (  - 73/2 )

       + Y[l[2,2]]*alam[2,2,2,2]^2*h^4*a1^2 * ( 61 )

       + Y[l[2,2],l[2,2]]*h^3*a1^2 * ( 87/16 )

       + Y[l[2,2],l[2,2]]*h^4*a1^2*a2 * ( 6769/128 - 3/4*z3 )

       + Y[l[2,2],l[2,2]]*h^4*a1^3 * ( 11045/384 + 5/4*z3 )

       + Y[l[2,2],l[2,2]]*alam[2,2,2,2]*h^4*a1^2 * (  - 73/2 )

       + Y[l[2,2],l[2,2],l[2,2]]*h^4*a1^2 * (  - 643/96 - 15/2*z3 )

       + alam[1,1,1,1]*h^3*a1^2*a2 * ( 3/2 )

       + alam[1,1,1,1]*h^3*a1^3 * ( 3/2 )

       + alam[1,1,1,1]*h^4*a1^2*a2^2 * ( 277/16 )

       + alam[1,1,1,1]*h^4*a1^2*a2^2*ng * ( 1/3 )

       + alam[1,1,1,1]*h^4*a1^3*a2 * ( 213/8 )

       + alam[1,1,1,1]*h^4*a1^4 * ( 313/48 )

       + alam[1,1,1,1]*h^4*a1^4*ng * ( 5/9 )

       + alam[1,1,1,1]^2*h^3*a1^2 * (  - 3 )

       + alam[1,1,1,1]^2*h^4*a1^2*a2 * (  - 327/4 )

       + alam[1,1,1,1]^2*h^4*a1^3 * (  - 141/4 )

       + alam[1,1,1,1]^3*h^4*a1^2 * ( 52 )

       + alam[1,1,1,1]*alam[1,1,2,2]*h^4*a1^3 * (  - 2 )

       + alam[1,1,1,1]*alam[1,1,2,2]^2*h^4*a1^2 * ( 60 )

       + alam[1,1,1,1]*alam[1,1,2,2]*alam[1,2,2,1]*h^4*a1^2 * ( 60 )

       + alam[1,1,1,1]*alam[1,2,1,1]*alam[2,1,1,1]*h^4*a1^2 * ( 312 )

       + alam[1,1,1,1]*alam[1,2,1,2]*alam[2,1,2,1]*h^4*a1^2 * ( 6 )

       + alam[1,1,1,1]*alam[1,2,2,1]*h^4*a1^2*a2 * (  - 1 )

       + alam[1,1,1,1]*alam[1,2,2,1]*h^4*a1^3 * (  - 1 )

       + alam[1,1,1,1]*alam[1,2,2,1]^2*h^4*a1^2 * ( 30 )

       + alam[1,1,2,2]*h^3*a1^3 * ( 2 )

       + alam[1,1,2,2]*h^4*a1^2*a2^2 * ( 9/4 )

       + alam[1,1,2,2]*h^4*a1^3*a2 * ( 51/2 )

       + alam[1,1,2,2]*h^4*a1^4 * ( 313/36 )

       + alam[1,1,2,2]*h^4*a1^4*ng * ( 20/27 )

       + alam[1,1,2,2]^2*h^3*a1^2 * (  - 4 )

       + alam[1,1,2,2]^2*h^4*a1^2*a2 * (  - 95 )

       + alam[1,1,2,2]^2*h^4*a1^3 * (  - 139/3 )

       + alam[1,1,2,2]^3*h^4*a1^2 * ( 16 )

       + alam[1,1,2,2]^2*alam[1,2,2,1]*h^4*a1^2 * ( 24 )

       + alam[1,1,2,2]^2*alam[2,2,2,2]*h^4*a1^2 * ( 60 )

       + alam[1,1,2,2]*alam[1,2,1,1]*alam[2,1,1,1]*h^4*a1^2 * ( 132 )

       + alam[1,1,2,2]*alam[1,2,1,1]*alam[2,2,2,1]*h^4*a1^2 * ( 180 )

       + alam[1,1,2,2]*alam[1,2,1,2]*alam[2,1,2,1]*h^4*a1^2 * ( 120 )

       + alam[1,1,2,2]*alam[1,2,2,1]*h^3*a1^2 * (  - 4 )

       + alam[1,1,2,2]*alam[1,2,2,1]*h^4*a1^2*a2 * (  - 135 )

       + alam[1,1,2,2]*alam[1,2,2,1]*h^4*a1^3 * (  - 139/3 )

       + alam[1,1,2,2]*alam[1,2,2,1]^2*h^4*a1^2 * ( 48 )

       + alam[1,1,2,2]*alam[1,2,2,1]*alam[2,2,2,2]*h^4*a1^2 * ( 60 )

       + alam[1,1,2,2]*alam[2,1,1,1]*alam[2,2,1,2]*h^4*a1^2 * ( 180 )

       + alam[1,1,2,2]*alam[2,2,1,2]*alam[2,2,2,1]*h^4*a1^2 * ( 132 )

       + alam[1,1,2,2]*alam[2,2,2,2]*h^4*a1^3 * (  - 2 )

       + alam[1,2,1,1]^2*alam[2,1,2,1]*h^4*a1^2 * ( 150 )

       + alam[1,2,1,1]*alam[1,2,2,1]*alam[2,1,1,1]*h^4*a1^2 * ( 192 )

       + alam[1,2,1,1]*alam[1,2,2,1]*alam[2,2,2,1]*h^4*a1^2 * ( 120 )

       + alam[1,2,1,1]*alam[2,1,1,1]*h^3*a1^2 * (  - 12 )

       + alam[1,2,1,1]*alam[2,1,1,1]*h^4*a1^2*a2 * (  - 326 )

       + alam[1,2,1,1]*alam[2,1,1,1]*h^4*a1^3 * (  - 138 )

       + alam[1,2,1,1]*alam[2,1,2,1]*alam[2,2,1,2]*h^4*a1^2 * ( 12 )

       + alam[1,2,1,1]*alam[2,2,2,1]*h^4*a1^2*a2 * (  - 1 )

       + alam[1,2,1,1]*alam[2,2,2,1]*h^4*a1^3 * (  - 3 )

       + alam[1,2,1,2]*alam[1,2,2,1]*alam[2,1,2,1]*h^4*a1^2 * ( 180 )

       + alam[1,2,1,2]*alam[2,1,1,1]^2*h^4*a1^2 * ( 150 )

       + alam[1,2,1,2]*alam[2,1,1,1]*alam[2,2,2,1]*h^4*a1^2 * ( 12 )

       + alam[1,2,1,2]*alam[2,1,2,1]*h^3*a1^2 * (  - 6 )

       + alam[1,2,1,2]*alam[2,1,2,1]*h^4*a1^2*a2 * (  - 325/2 )

       + alam[1,2,1,2]*alam[2,1,2,1]*h^4*a1^3 * (  - 135/2 )

       + alam[1,2,1,2]*alam[2,1,2,1]*alam[2,2,2,2]*h^4*a1^2 * ( 6 )

       + alam[1,2,1,2]*alam[2,2,2,1]^2*h^4*a1^2 * ( 150 )

       + alam[1,2,2,1]*h^3*a1^2*a2 * ( 3 )

       + alam[1,2,2,1]*h^3*a1^3 * ( 1 )

       + alam[1,2,2,1]*h^4*a1^2*a2^2 * ( 259/8 )

       + alam[1,2,2,1]*h^4*a1^2*a2^2*ng * ( 2/3 )

       + alam[1,2,2,1]*h^4*a1^3*a2 * ( 111/4 )

       + alam[1,2,2,1]*h^4*a1^4 * ( 313/72 )

       + alam[1,2,2,1]*h^4*a1^4*ng * ( 10/27 )

       + alam[1,2,2,1]^2*h^3*a1^2 * (  - 4 )

       + alam[1,2,2,1]^2*h^4*a1^2*a2 * (  - 96 )

       + alam[1,2,2,1]^2*h^4*a1^3 * (  - 136/3 )

       + alam[1,2,2,1]^3*h^4*a1^2 * ( 28 )

       + alam[1,2,2,1]^2*alam[2,2,2,2]*h^4*a1^2 * ( 30 )

       + alam[1,2,2,1]*alam[2,1,1,1]*alam[2,2,1,2]*h^4*a1^2 * ( 120 )

       + alam[1,2,2,1]*alam[2,2,1,2]*alam[2,2,2,1]*h^4*a1^2 * ( 192 )

       + alam[1,2,2,1]*alam[2,2,2,2]*h^4*a1^2*a2 * (  - 1 )

       + alam[1,2,2,1]*alam[2,2,2,2]*h^4*a1^3 * (  - 1 )

       + alam[2,1,1,1]*alam[2,2,1,2]*h^4*a1^2*a2 * (  - 1 )

       + alam[2,1,1,1]*alam[2,2,1,2]*h^4*a1^3 * (  - 3 )

       + alam[2,1,2,1]*alam[2,2,1,2]^2*h^4*a1^2 * ( 150 )

       + alam[2,2,1,2]*alam[2,2,2,1]*h^3*a1^2 * (  - 12 )

       + alam[2,2,1,2]*alam[2,2,2,1]*h^4*a1^2*a2 * (  - 326 )

       + alam[2,2,1,2]*alam[2,2,2,1]*h^4*a1^3 * (  - 138 )

       + alam[2,2,1,2]*alam[2,2,2,1]*alam[2,2,2,2]*h^4*a1^2 * ( 312 )

       + alam[2,2,2,2]*h^3*a1^2*a2 * ( 3/2 )

       + alam[2,2,2,2]*h^3*a1^3 * ( 3/2 )

       + alam[2,2,2,2]*h^4*a1^2*a2^2 * ( 277/16 )

       + alam[2,2,2,2]*h^4*a1^2*a2^2*ng * ( 1/3 )

       + alam[2,2,2,2]*h^4*a1^3*a2 * ( 213/8 )

       + alam[2,2,2,2]*h^4*a1^4 * ( 313/48 )

       + alam[2,2,2,2]*h^4*a1^4*ng * ( 5/9 )

       + alam[2,2,2,2]^2*h^3*a1^2 * (  - 3 )

       + alam[2,2,2,2]^2*h^4*a1^2*a2 * (  - 327/4 )

       + alam[2,2,2,2]^2*h^4*a1^3 * (  - 141/4 )

       + alam[2,2,2,2]^3*h^4*a1^2 * ( 52 ))


==> anc/ba1.NHDM <==
( + h*a1^2*nd * ( 1/6 )

       + h*a1^2*ng * ( 20/9 )

       + h^2*a1^2*a3*ng * ( 44/9 )

       + h^2*a1^2*a2*nd * ( 3/2 )

       + h^2*a1^2*a2*ng * ( 1 )

       + h^2*a1^3*nd * ( 1/2 )

       + h^2*a1^3*ng * ( 95/27 )

       + h^3*a1^2*a3^2*ng * ( 1375/27 )

       + h^3*a1^2*a3^2*ng^2 * (  - 484/81 )

       + h^3*a1^2*a2*a3*ng * (  - 1/3 )

       + h^3*a1^2*a2^2*nd * ( 3499/192 )

       + h^3*a1^2*a2^2*nd^2 * (  - 49/96 )

       + h^3*a1^2*a2^2*ng * ( 505/72 )

       + h^3*a1^2*a2^2*ng*nd * (  - 173/72 )

       + h^3*a1^2*a2^2*ng^2 * (  - 11/9 )

       + h^3*a1^3*a3*ng * (  - 137/81 )

       + h^3*a1^3*a2*nd * ( 87/32 )

       + h^3*a1^3*a2*ng * (  - 7/36 )

       + h^3*a1^4*nd * ( 29/64 )

       + h^3*a1^4*nd^2 * (  - 49/288 )

       + h^3*a1^4*ng * (  - 2525/1944 )

       + h^3*a1^4*ng*nd * (  - 4435/1944 )

       + h^3*a1^4*ng^2 * (  - 5225/729 )

       + h^4*a1^2*a3^3*ng * ( 115357/243 + 19360/81*z3 )

       + h^4*a1^2*a3^3*ng^2 * (  - 29348/243 - 42560/243*z3 )

       + h^4*a1^2*a3^3*ng^3 * (  - 13552/2187 )

       + h^4*a1^2*a2*a3^2*ng * ( 16/27 - 88/9*z3 )

       + h^4*a1^2*a2*a3^2*ng^2 * (  - 2201/81 + 824/27*z3 )

       + h^4*a1^2*a2^2*a3*ng * ( 1291/648 - 176/27*z3 )

       + h^4*a1^2*a2^2*a3*ng*nd * (  - 7639/324 + 652/27*z3 )

       + h^4*a1^2*a2^2*a3*ng^2 * (  - 1166/81 + 464/27*z3 )

       + h^4*a1^2*a2^3*nd * ( 5358779/20736 - 22*z3 )

       + h^4*a1^2*a2^3*nd^2 * (  - 38245/2592 - 13/4*z3 )

       + h^4*a1^2*a2^3*nd^3 * ( 323/5184 )

       + h^4*a1^2*a2^3*ng * ( 321539/7776 + 220/9*z3 )

       + h^4*a1^2*a2^3*ng*nd * (  - 262201/3888 - 523/18*z3 )

       + h^4*a1^2*a2^3*ng*nd^2 * ( 439/3888 )

       + h^4*a1^2*a2^3*ng^2 * (  - 7639/486 - 220/9*z3 )

       + h^4*a1^2*a2^3*ng^2*nd * (  - 194/243 )

       + h^4*a1^2*a2^3*ng^3 * (  - 308/243 )

       + h^4*a1^3*a3^2*ng * ( 2192/729 - 12056/243*z3 )

       + h^4*a1^3*a3^2*ng^2 * ( 81197/2187 - 56600/729*z3 )

       + h^4*a1^3*a2*a3*ng * (  - 23/36 )

       + h^4*a1^3*a2^2*nd * ( 54203/2304 + 22/3*z3 )

       + h^4*a1^3*a2^2*nd^2 * (  - 493/144 + 43/12*z3 )

       + h^4*a1^3*a2^2*ng * ( 9037/7776 - 308/81*z3 )

       + h^4*a1^3*a2^2*ng*nd * (  - 43321/3888 + 851/162*z3 )

       + h^4*a1^3*a2^2*ng^2 * ( 2021/486 - 700/81*z3 )

       + h^4*a1^4*a3*ng * (  - 47863/1944 )

       + h^4*a1^4*a3*ng*nd * (  - 76973/8748 + 7676/729*z3 )

       + h^4*a1^4*a3*ng^2 * (  - 380570/6561 + 172400/2187*z3 )

       + h^4*a1^4*a2*nd * (  - 27/256 )

       + h^4*a1^4*a2*nd^2 * (  - 215/72 + 7/12*z3 )

       + h^4*a1^4*a2*ng * (  - 1403/864 )

       + h^4*a1^4*a2*ng*nd * (  - 81733/3888 + 833/162*z3 )

       + h^4*a1^4*a2*ng^2 * (  - 18335/1458 + 3700/243*z3 )

       + h^4*a1^5*nd * (  - 3/256 )

       + h^4*a1^5*nd^2 * (  - 451/432 + 19/36*z3 )

       + h^4*a1^5*nd^3 * ( 323/15552 )

       + h^4*a1^5*ng * (  - 1811365/69984 )

       + h^4*a1^5*ng*nd * (  - 1916135/104976 + 60805/4374*z3 )

       + h^4*a1^5*ng*nd^2 * ( 13865/104976 )

       + h^4*a1^5*ng^2 * ( 994175/39366 - 440500/6561*z3 )

       + h^4*a1^5*ng^2*nd * (  - 33350/19683 )

       + h^4*a1^5*ng^3 * (  - 731500/59049 )

       + Y[u[1,1]]*h^2*a1^2 * (  - 17/6 )

       + Y[u[1,1]]*h^3*a1^2*a3 * (  - 29/3 )

       + Y[u[1,1]]*h^3*a1^2*a2 * (  - 785/32 )

       + Y[u[1,1]]*h^3*a1^3 * (  - 2827/288 )

       + Y[u[1,1]]*h^4*a1^2*a3^2 * (  - 13799/54 + 700/3*z3 )

       + Y[u[1,1]]*h^4*a1^2*a3^2*ng * ( 4034/81 + 32/3*z3 )

       + Y[u[1,1]]*h^4*a1^2*a2*a3 * ( 367/3 - 158*z3 )

       + Y[u[1,1]]*h^4*a1^2*a2^2 * (  - 827323/2304 + 941/12*z3 )

       + Y[u[1,1]]*h^4*a1^2*a2^2*nd * ( 21349/1152 - 13/12*z3 )

       + Y[u[1,1]]*h^4*a1^2*a2^2*ng * ( 7183/144 - 26/3*z3 )

       + Y[u[1,1]]*h^4*a1^3*a3 * (  - 503/27 + 34/3*z3 )

       + Y[u[1,1]]*h^4*a1^3*a2 * (  - 42841/1152 - 187/6*z3 )

       + Y[u[1,1]]*h^4*a1^4 * (  - 8491/2304 + 425/108*z3 )

       + Y[u[1,1]]*h^4*a1^4*nd * ( 239957/31104 + 53/108*z3 )

       + Y[u[1,1]]*h^4*a1^4*ng * ( 545515/11664 + 530/81*z3 )

       + Y[u[1,1],u[2,2]]*h^3*a1^2 * ( 71/16 )

       + Y[u[1,1],u[2,2]]*h^4*a1^2*a3 * ( 199/36 + 4*z3 )

       + Y[u[1,1],u[2,2]]*h^4*a1^2*a2 * ( 14407/384 + 35/4*z3 )

       + Y[u[1,1],u[2,2]]*h^4*a1^3 * ( 83485/3456 - 187/36*z3 )

       + Y[u[1,1],u[2,2],u[3,3]]*h^4*a1^2 * (  - 145/96 )

       + Y[u[1,1],u[2,2],d[3,3]]*h^4*a1^2 * (  - 21/32 )

       + Y[u[1,1],u[2,3],u[3,2]]*h^4*a1^2 * (  - 25/4 )

       + Y[u[1,1],u[2,3],d[2,3]]*h^4*a1^2 * ( 389/108 - 7/18*z3 )

       + Y[u[1,1],d[2,2]]*h^3*a1^2 * ( 1/8 )

       + Y[u[1,1],d[2,2]]*h^4*a1^2*a3 * (  - 71/18 + 8*z3 )

       + Y[u[1,1],d[2,2]]*h^4*a1^2*a2 * ( 965/192 + 21/2*z3 )

       + Y[u[1,1],d[2,2]]*h^4*a1^3 * ( 33625/1728 - 35/9*z3 )

       + Y[u[1,1],d[2,2],d[3,3]]*h^4*a1^2 * ( 7/32 )

       + Y[u[1,1],d[2,3],d[3,2]]*h^4*a1^2 * (  - 469/72 )

       + Y[u[1,2]]*Y[u[2,1]]*h^3*a1^2 * ( 101/8 )

       + Y[u[1,2]]*Y[u[2,1]]*h^4*a1^2*a3 * ( 625/6 - 112*z3 )

       + Y[u[1,2]]*Y[u[2,1]]*h^4*a1^2*a2 * ( 7015/64 + 105/2*z3 )

       + Y[u[1,2]]*Y[u[2,1]]*h^4*a1^3 * ( 49565/576 - 17/2*z3 )

       + Y[u[1,2]]*Y[u[2,1],u[3,3]]*h^4*a1^2 * (  - 91/4 )

       + Y[u[1,2]]*Y[u[2,1],d[3,3]]*h^4*a1^2 * (  - 83/6 )

       + Y[u[1,2]]*Y[u[2,3]]*Y[u[3,1]]*h^4*a1^2 * (  - 99/8 )

       + Y[u[1,2]]*Y[u[2,3]]*Y[d[1,3]]*h^4*a1^2 * (  - 81/16 )

       + Y[u[1,2]]*Y[u[2,3]]*Y[l[1,3]]*h^4*a1^2 * (  - 267/16 )

       + Y[u[1,2]]*Y[u[2,3],u[3,1]]*h^4*a1^2 * (  - 361/32 )

       + Y[u[1,2]]*Y[u[2,3],d[1,3]]*h^4*a1^2 * ( 305/18 + 14/3*z3 )

       + Y[u[1,2]]*Y[u[3,1]]*Y[d[3,2]]*h^4*a1^2 * (  - 297/16 )

       + Y[u[1,2]]*Y[u[3,1]]*Y[l[3,2]]*h^4*a1^2 * (  - 99/16 )

       + Y[u[1,2]]*Y[u[3,1],u[2,3]]*h^4*a1^2 * (  - 4765/96 )

       + Y[u[1,2]]*Y[u[3,1],d[3,2]]*h^4*a1^2 * ( 305/18 + 14/3*z3 )

       + Y[u[1,2]]*Y[u[3,3],u[2,1]]*h^4*a1^2 * (  - 875/24 )

       + Y[u[1,2]]*Y[u[3,3],d[1,2]]*h^4*a1^2 * (  - 611/24 )

       + Y[u[1,2]]*Y[d[1,2]]*h^3*a1^2 * ( 59/4 )

       + Y[u[1,2]]*Y[d[1,2]]*h^4*a1^2*a3 * ( 379/3 - 128*z3 )

       + Y[u[1,2]]*Y[d[1,2]]*h^4*a1^2*a2 * ( 4373/32 + 81*z3 )

       + Y[u[1,2]]*Y[d[1,2]]*h^4*a1^3 * ( 1921/32 - 20/3*z3 )

       + Y[u[1,2]]*Y[d[1,2],d[3,3]]*h^4*a1^2 * (  - 145/16 )

       + Y[u[1,2]]*Y[d[1,3]]*Y[d[3,2]]*h^4*a1^2 * (  - 81/8 )

       + Y[u[1,2]]*Y[d[1,3]]*Y[l[3,2]]*h^4*a1^2 * (  - 147/8 )

       + Y[u[1,2]]*Y[d[1,3],d[3,2]]*h^4*a1^2 * (  - 361/32 )

       + Y[u[1,2]]*Y[d[3,2]]*Y[l[1,3]]*h^4*a1^2 * (  - 147/8 )

       + Y[u[1,2]]*Y[d[3,2],d[1,3]]*h^4*a1^2 * (  - 4357/96 )

       + Y[u[1,2]]*Y[d[3,3],d[1,2]]*h^4*a1^2 * (  - 1201/48 )

       + Y[u[1,2]]*Y[l[1,2]]*h^3*a1^2 * ( 199/12 )

       + Y[u[1,2]]*Y[l[1,2]]*h^4*a1^2*a3 * ( 3061/18 - 112*z3 )

       + Y[u[1,2]]*Y[l[1,2]]*h^4*a1^2*a2 * ( 9713/96 + 19*z3 )

       + Y[u[1,2]]*Y[l[1,2]]*h^4*a1^3 * ( 70529/864 - 1370/9*z3 )

       + Y[u[1,2]]*Y[l[1,2],l[3,3]]*h^4*a1^2 * (  - 243/16 )

       + Y[u[1,2]]*Y[l[1,3]]*Y[l[3,2]]*h^4*a1^2 * (  - 89/8 )

       + Y[u[1,2]]*Y[l[1,3],l[3,2]]*h^4*a1^2 * (  - 315/32 )

       + Y[u[1,2]]*Y[l[3,2],l[1,3]]*h^4*a1^2 * (  - 2303/96 )

       + Y[u[1,2]]*Y[l[3,3],l[1,2]]*h^4*a1^2 * (  - 911/48 )

       + Y[u[1,2]]*alam[2,1,3,3]*h^4*a1^3 * (  - 107/3 )

       + Y[u[1,2]]*alam[2,3,3,1]*h^4*a1^2*a2 * (  - 27/2 )

       + Y[u[1,2]]*alam[2,3,3,1]*h^4*a1^3 * (  - 107/6 )

       + Y[u[1,2]]*alam[2,3,4,5]*alam[3,1,5,4]*h^4*a1^2 * ( 55/2 )

       + Y[u[1,2]]*alam[2,3,4,5]*alam[3,4,5,1]*h^4*a1^2 * ( 55/4 )

       + Y[u[1,2]]*alam[2,3,4,5]*alam[5,1,3,4]*h^4*a1^2 * ( 55/4 )

       + Y[u[1,2]]*alam[2,3,4,5]*alam[5,4,3,1]*h^4*a1^2 * ( 55/2 )

       + Y[u[1,2]]*alam[3,1,4,5]*alam[5,3,2,4]*h^4*a1^2 * ( 11/4 )

       + Y[u[1,2]]*alam[3,1,4,5]*alam[5,4,2,3]*h^4*a1^2 * ( 11/2 )

       + Y[u[1,2]]*alam[3,4,2,5]*alam[4,3,5,1]*h^4*a1^2 * ( 11/2 )

       + Y[u[1,2]]*alam[3,4,2,5]*alam[5,3,4,1]*h^4*a1^2 * ( 11/8 )

       + Y[u[1,2]]*alam[3,4,5,1]*alam[4,5,2,3]*h^4*a1^2 * ( 11/8 )

       + Y[u[1,2],u[2,1]]*h^3*a1^2 * ( 21/8 )

       + Y[u[1,2],u[2,1]]*h^4*a1^2*a3 * ( 169/18 + 8*z3 )

       + Y[u[1,2],u[2,1]]*h^4*a1^2*a2 * ( 7483/192 - 8*z3 )

       + Y[u[1,2],u[2,1]]*h^4*a1^3 * ( 27505/1728 + 34/9*z3 )

       + Y[u[1,2],u[2,1],u[3,3]]*h^4*a1^2 * (  - 325/288 )

       + Y[u[1,2],u[2,1],d[3,3]]*h^4*a1^2 * (  - 43/72 )

       + Y[u[1,2],u[2,3],u[3,1]]*h^4*a1^2 * ( 5/24 )

       + Y[u[1,2],u[2,3],d[1,3]]*h^4*a1^2 * (  - 203/108 - 7/9*z3 )

       + Y[u[1,2],u[3,1],u[2,3]]*h^4*a1^2 * ( 47/36 - 17/2*z3 )

       + Y[u[1,2],u[3,1],d[3,2]]*h^4*a1^2 * (  - 293/108 - 28/9*z3 )

       + Y[u[1,2],u[3,3]]*Y[d[1,2]]*h^4*a1^2 * (  - 91/4 )

       + Y[u[1,2],u[3,3]]*Y[l[1,2]]*h^4*a1^2 * (  - 91/12 )

       + Y[u[1,2],u[3,3],u[2,1]]*h^4*a1^2 * (  - 75/32 )

       + Y[u[1,2],u[3,3],d[1,2]]*h^4*a1^2 * ( 389/108 - 7/18*z3 )

       + Y[u[1,2],u[3,4]]*alam[2,1,4,3]*h^4*a1^2 * (  - 77/6 )

       + Y[u[1,2],u[3,4]]*alam[2,3,4,1]*h^4*a1^2 * (  - 77/3 )

       + Y[u[1,2],u[3,4]]*alam[4,1,2,3]*h^4*a1^2 * (  - 2/3 )

       + Y[u[1,2],u[3,4]]*alam[4,3,2,1]*h^4*a1^2 * (  - 1/3 )

       + Y[u[1,2],d[1,2]]*h^3*a1^2 * ( 1/2 )

       + Y[u[1,2],d[1,2]]*h^4*a1^2*a3 * ( 146/27 - 128/9*z3 )

       + Y[u[1,2],d[1,2]]*h^4*a1^2*a2 * ( 863/48 - 28*z3 )

       + Y[u[1,2],d[1,2]]*h^4*a1^3 * (  - 26419/1296 + 160/27*z3 )

       + Y[u[1,2],d[1,2],d[3,3]]*h^4*a1^2 * (  - 4/27 - 7/18*z3 )

       + Y[u[1,2],d[1,3],d[3,2]]*h^4*a1^2 * ( 1165/108 - 7/9*z3 )

       + Y[u[1,2],d[3,2],d[1,3]]*h^4*a1^2 * ( 463/108 - 28/9*z3 )

       + Y[u[1,2],d[3,3]]*Y[d[1,2]]*h^4*a1^2 * ( 37/24 )

       + Y[u[1,2],d[3,3]]*Y[l[1,2]]*h^4*a1^2 * (  - 1193/72 )

       + Y[u[1,2],d[3,3],d[1,2]]*h^4*a1^2 * (  - 4/27 - 7/18*z3 )

       + Y[u[1,2],d[3,4]]*alam[2,1,3,4]*h^4*a1^2 * (  - 161/12 )

       + Y[u[1,2],d[3,4]]*alam[2,4,3,1]*h^4*a1^2 * ( 161/12 )

       + Y[u[1,2],d[3,4]]*alam[3,1,2,4]*h^4*a1^2 * ( 35/12 )

       + Y[u[1,2],d[3,4]]*alam[3,4,2,1]*h^4*a1^2 * (  - 35/12 )

       + Y[u[1,3],u[3,2]]*Y[d[1,2]]*h^4*a1^2 * (  - 361/32 )

       + Y[u[1,3],u[3,2]]*Y[l[1,2]]*h^4*a1^2 * (  - 361/96 )

       + Y[u[1,3],d[2,3]]*Y[d[1,2]]*h^4*a1^2 * (  - 50/9 + 14/3*z3 )

       + Y[u[1,3],d[2,3]]*Y[l[1,2]]*h^4*a1^2 * ( 625/27 + 14/9*z3 )

       + Y[u[3,2],u[1,3]]*Y[d[1,2]]*h^4*a1^2 * (  - 1813/96 )

       + Y[u[3,2],u[1,3]]*Y[l[1,2]]*h^4*a1^2 * (  - 11653/288 )

       + Y[u[3,2],d[3,1]]*Y[d[1,2]]*h^4*a1^2 * (  - 50/9 + 14/3*z3 )

       + Y[u[3,2],d[3,1]]*Y[l[1,2]]*h^4*a1^2 * ( 625/27 + 14/9*z3 )

       + Y[u[3,3],u[1,2]]*Y[d[1,2]]*h^4*a1^2 * (  - 253/12 )

       + Y[u[3,3],u[1,2]]*Y[l[1,2]]*h^4*a1^2 * (  - 217/9 )

       + Y[u[3,3],d[2,1]]*Y[d[1,2]]*h^4*a1^2 * (  - 121/12 )

       + Y[u[3,3],d[2,1]]*Y[l[1,2]]*h^4*a1^2 * (  - 184/9 )

       + Y[d[1,1]]*h^2*a1^2 * (  - 5/6 )

       + Y[d[1,1]]*h^3*a1^2*a3 * (  - 17/3 )

       + Y[d[1,1]]*h^3*a1^2*a2 * (  - 437/32 )

       + Y[d[1,1]]*h^3*a1^3 * (  - 1267/288 )

       + Y[d[1,1]]*h^4*a1^2*a3^2 * (  - 4211/54 - 116/3*z3 )

       + Y[d[1,1]]*h^4*a1^2*a3^2*ng * ( 1898/81 + 32/3*z3 )

       + Y[d[1,1]]*h^4*a1^2*a2*a3 * (  - 23 - 46*z3 )

       + Y[d[1,1]]*h^4*a1^2*a2^2 * (  - 138029/768 + 373/12*z3 )

       + Y[d[1,1]]*h^4*a1^2*a2^2*nd * ( 4835/384 - 5/12*z3 )

       + Y[d[1,1]]*h^4*a1^2*a2^2*ng * ( 1001/48 - 10/3*z3 )

       + Y[d[1,1]]*h^4*a1^3*a3 * (  - 395/27 - 10*z3 )

       + Y[d[1,1]]*h^4*a1^3*a2 * (  - 4145/128 - 5/6*z3 )

       + Y[d[1,1]]*h^4*a1^4 * (  - 31277/6912 + 35/108*z3 )

       + Y[d[1,1]]*h^4*a1^4*nd * ( 103421/31104 - 13/108*z3 )

       + Y[d[1,1]]*h^4*a1^4*ng * ( 246955/11664 - 130/81*z3 )

       + Y[d[1,1],d[2,2]]*h^3*a1^2 * ( 27/16 )

       + Y[d[1,1],d[2,2]]*h^4*a1^2*a3 * ( 235/36 + 4*z3 )

       + Y[d[1,1],d[2,2]]*h^4*a1^2*a2 * ( 2561/128 + 7/4*z3 )

       + Y[d[1,1],d[2,2]]*h^4*a1^3 * ( 27109/3456 - 25/36*z3 )

       + Y[d[1,1],d[2,2],d[3,3]]*h^4*a1^2 * (  - 61/96 )

       + Y[d[1,1],d[2,3],d[3,2]]*h^4*a1^2 * (  - 9/8 )

       + Y[d[1,2]]*Y[d[2,1]]*h^3*a1^2 * ( 17/8 )

       + Y[d[1,2]]*Y[d[2,1]]*h^4*a1^2*a3 * ( 133/6 - 16*z3 )

       + Y[d[1,2]]*Y[d[2,1]]*h^4*a1^2*a2 * ( 4035/64 + 21/2*z3 )

       + Y[d[1,2]]*Y[d[2,1]]*h^4*a1^3 * ( 13157/576 + 5/2*z3 )

       + Y[d[1,2]]*Y[d[2,1],d[3,3]]*h^4*a1^2 * (  - 145/16 )

       + Y[d[1,2]]*Y[d[2,3]]*Y[d[3,1]]*h^4*a1^2 * ( 9/8 )

       + Y[d[1,2]]*Y[d[2,3]]*Y[l[3,1]]*h^4*a1^2 * (  - 231/16 )

       + Y[d[1,2]]*Y[d[2,3],d[3,1]]*h^4*a1^2 * (  - 361/32 )

       + Y[d[1,2]]*Y[d[3,1]]*Y[l[2,3]]*h^4*a1^2 * ( 9/16 )

       + Y[d[1,2]]*Y[d[3,1],d[2,3]]*h^4*a1^2 * (  - 1405/96 )

       + Y[d[1,2]]*Y[d[3,3],d[2,1]]*h^4*a1^2 * (  - 463/48 )

       + Y[d[1,2]]*Y[l[2,1]]*h^3*a1^2 * ( 157/12 )

       + Y[d[1,2]]*Y[l[2,1]]*h^4*a1^2*a3 * ( 3613/18 - 112*z3 )

       + Y[d[1,2]]*Y[l[2,1]]*h^4*a1^2*a2 * ( 2869/32 + 47*z3 )

       + Y[d[1,2]]*Y[l[2,1]]*h^4*a1^3 * ( 11837/864 + 25/9*z3 )

       + Y[d[1,2]]*Y[l[2,1],l[3,3]]*h^4*a1^2 * (  - 243/16 )

       + Y[d[1,2]]*Y[l[2,3]]*Y[l[3,1]]*h^4*a1^2 * (  - 77/8 )

       + Y[d[1,2]]*Y[l[2,3],l[3,1]]*h^4*a1^2 * (  - 315/32 )

       + Y[d[1,2]]*Y[l[3,1],l[2,3]]*h^4*a1^2 * (  - 1319/96 )

       + Y[d[1,2]]*Y[l[3,3],l[2,1]]*h^4*a1^2 * (  - 665/48 )

       + Y[d[1,2]]*alam[1,2,3,3]*h^4*a1^3 * (  - 59/3 )

       + Y[d[1,2]]*alam[1,3,3,2]*h^4*a1^2*a2 * (  - 51/2 )

       + Y[d[1,2]]*alam[1,3,3,2]*h^4*a1^3 * (  - 59/6 )

       + Y[d[1,2]]*alam[1,3,4,5]*alam[3,2,5,4]*h^4*a1^2 * ( 31/2 )

       + Y[d[1,2]]*alam[1,3,4,5]*alam[3,4,5,2]*h^4*a1^2 * ( 31/4 )

       + Y[d[1,2]]*alam[1,3,4,5]*alam[5,2,3,4]*h^4*a1^2 * ( 31/4 )

       + Y[d[1,2]]*alam[1,3,4,5]*alam[5,4,3,2]*h^4*a1^2 * ( 31/2 )

       + Y[d[1,2]]*alam[3,2,4,5]*alam[5,3,1,4]*h^4*a1^2 * ( 11/4 )

       + Y[d[1,2]]*alam[3,2,4,5]*alam[5,4,1,3]*h^4*a1^2 * ( 11/2 )

       + Y[d[1,2]]*alam[3,4,1,5]*alam[4,3,5,2]*h^4*a1^2 * ( 11/2 )

       + Y[d[1,2]]*alam[3,4,1,5]*alam[5,3,4,2]*h^4*a1^2 * ( 11/8 )

       + Y[d[1,2]]*alam[3,4,5,2]*alam[4,5,1,3]*h^4*a1^2 * ( 11/8 )

       + Y[d[1,2],d[2,1]]*h^3*a1^2 * ( 17/8 )

       + Y[d[1,2],d[2,1]]*h^4*a1^2*a3 * ( 229/18 + 8*z3 )

       + Y[d[1,2],d[2,1]]*h^4*a1^2*a2 * ( 2173/64 - 4*z3 )

       + Y[d[1,2],d[2,1]]*h^4*a1^3 * ( 18937/1728 - 5/9*z3 )

       + Y[d[1,2],d[2,1],d[3,3]]*h^4*a1^2 * (  - 553/288 )

       + Y[d[1,2],d[2,3],d[3,1]]*h^4*a1^2 * (  - 31/24 )

       + Y[d[1,2],d[3,1],d[2,3]]*h^4*a1^2 * (  - 37/36 - 5/2*z3 )

       + Y[d[1,2],d[3,3],d[2,1]]*h^4*a1^2 * (  - 11/32 )

       + Y[d[1,2],d[3,4]]*alam[1,2,3,4]*h^4*a1^2 * (  - 19/6 )

       + Y[d[1,2],d[3,4]]*alam[1,4,3,2]*h^4*a1^2 * (  - 19/3 )

       + Y[d[2,1],d[3,3]]*Y[l[1,2]]*h^4*a1^2 * (  - 145/48 )

       + Y[d[2,3],d[3,1]]*Y[l[1,2]]*h^4*a1^2 * (  - 361/96 )

       + Y[d[3,1],d[2,3]]*Y[l[1,2]]*h^4*a1^2 * (  - 11245/288 )

       + Y[d[3,3],d[2,1]]*Y[l[1,2]]*h^4*a1^2 * (  - 2923/144 )

       + Y[l[1,1]]*h^2*a1^2 * (  - 5/2 )

       + Y[l[1,1]]*h^3*a1^2*a2 * (  - 543/32 )

       + Y[l[1,1]]*h^3*a1^3 * (  - 281/32 )

       + Y[l[1,1]]*h^4*a1^2*a2^2 * (  - 584405/2304 + 659/12*z3 )

       + Y[l[1,1]]*h^4*a1^2*a2^2*nd * ( 12155/1152 - 7/12*z3 )

       + Y[l[1,1]]*h^4*a1^2*a2^2*ng * ( 5297/144 - 14/3*z3 )

       + Y[l[1,1]]*h^4*a1^3*a2 * ( 2901/128 - 135/2*z3 )

       + Y[l[1,1]]*h^4*a1^4 * (  - 511/768 + 115/4*z3 )

       + Y[l[1,1]]*h^4*a1^4*nd * ( 27863/3456 + 23/36*z3 )

       + Y[l[1,1]]*h^4*a1^4*ng * ( 64465/1296 + 230/27*z3 )

       + Y[l[1,1],l[2,2]]*h^3*a1^2 * ( 49/16 )

       + Y[l[1,1],l[2,2]]*h^4*a1^2*a2 * ( 8969/384 + 29/4*z3 )

       + Y[l[1,1],l[2,2]]*h^4*a1^3 * ( 23213/1152 - 85/12*z3 )

       + Y[l[1,1],l[2,2],l[3,3]]*h^4*a1^2 * (  - 29/32 )

       + Y[l[1,1],l[2,3],l[3,2]]*h^4*a1^2 * (  - 43/8 )

       + Y[l[1,2]]*Y[l[2,1]]*h^3*a1^2 * ( 33/8 )

       + Y[l[1,2]]*Y[l[2,1]]*h^4*a1^2*a2 * ( 5417/192 + 29/2*z3 )

       + Y[l[1,2]]*Y[l[2,1]]*h^4*a1^3 * ( 28013/576 - 85/6*z3 )

       + Y[l[1,2]]*Y[l[2,1],l[3,3]]*h^4*a1^2 * (  - 81/16 )

       + Y[l[1,2]]*Y[l[2,3]]*Y[l[3,1]]*h^4*a1^2 * (  - 13/8 )

       + Y[l[1,2]]*Y[l[2,3],l[3,1]]*h^4*a1^2 * (  - 105/32 )

       + Y[l[1,2]]*Y[l[3,1],l[2,3]]*h^4*a1^2 * (  - 511/32 )

       + Y[l[1,2]]*Y[l[3,3],l[2,1]]*h^4*a1^2 * (  - 165/16 )

       + Y[l[1,2]]*alam[1,2,3,3]*h^4*a1^3 * (  - 73/3 )

       + Y[l[1,2]]*alam[1,3,3,2]*h^4*a1^2*a2 * (  - 1/2 )

       + Y[l[1,2]]*alam[1,3,3,2]*h^4*a1^3 * (  - 73/6 )

       + Y[l[1,2]]*alam[1,3,4,5]*alam[3,2,5,4]*h^4*a1^2 * ( 37/2 )

       + Y[l[1,2]]*alam[1,3,4,5]*alam[3,4,5,2]*h^4*a1^2 * ( 37/4 )

       + Y[l[1,2]]*alam[1,3,4,5]*alam[5,2,3,4]*h^4*a1^2 * ( 37/4 )

       + Y[l[1,2]]*alam[1,3,4,5]*alam[5,4,3,2]*h^4*a1^2 * ( 37/2 )

       + Y[l[1,2]]*alam[3,2,4,5]*alam[5,3,1,4]*h^4*a1^2 * ( 11/12 )

       + Y[l[1,2]]*alam[3,2,4,5]*alam[5,4,1,3]*h^4*a1^2 * ( 11/6 )

       + Y[l[1,2]]*alam[3,4,1,5]*alam[4,3,5,2]*h^4*a1^2 * ( 11/6 )

       + Y[l[1,2]]*alam[3,4,1,5]*alam[5,3,4,2]*h^4*a1^2 * ( 11/24 )

       + Y[l[1,2]]*alam[3,4,5,2]*alam[4,5,1,3]*h^4*a1^2 * ( 11/24 )

       + Y[l[1,2],l[2,1]]*h^3*a1^2 * ( 19/8 )

       + Y[l[1,2],l[2,1]]*h^4*a1^2*a2 * ( 5669/192 - 8*z3 )

       + Y[l[1,2],l[2,1]]*h^4*a1^3 * ( 4961/576 + 25/3*z3 )

       + Y[l[1,2],l[2,1],l[3,3]]*h^4*a1^2 * ( 23/96 )

       + Y[l[1,2],l[2,3],l[3,1]]*h^4*a1^2 * ( 1/8 )

       + Y[l[1,2],l[3,1],l[2,3]]*h^4*a1^2 * ( 9/4 - 15/2*z3 )

       + Y[l[1,2],l[3,3],l[2,1]]*h^4*a1^2 * (  - 97/32 )

       + Y[l[1,2],l[3,4]]*alam[1,2,3,4]*h^4*a1^2 * (  - 73/6 )

       + Y[l[1,2],l[3,4]]*alam[1,4,3,2]*h^4*a1^2 * (  - 73/3 )

       + alam[1,1,2,2]*h^3*a1^3 * ( 1 )

       + alam[1,1,2,2]*h^4*a1^2*a2^2 * ( 9/8 )

       + alam[1,1,2,2]*h^4*a1^3*a2 * ( 51/4 )

       + alam[1,1,2,2]*h^4*a1^4 * ( 37/8 )

       + alam[1,1,2,2]*h^4*a1^4*nd * (  - 5/36 )

       + alam[1,1,2,2]*h^4*a1^4*ng * ( 10/27 )

       + alam[1,2,2,1]*h^3*a1^2*a2 * ( 3/2 )

       + alam[1,2,2,1]*h^3*a1^3 * ( 1/2 )

       + alam[1,2,2,1]*h^4*a1^2*a2^2 * ( 797/48 )

       + alam[1,2,2,1]*h^4*a1^2*a2^2*nd * (  - 5/24 )

       + alam[1,2,2,1]*h^4*a1^2*a2^2*ng * ( 1/3 )

       + alam[1,2,2,1]*h^4*a1^3*a2 * ( 111/8 )

       + alam[1,2,2,1]*h^4*a1^4 * ( 37/16 )

       + alam[1,2,2,1]*h^4*a1^4*nd * (  - 5/72 )

       + alam[1,2,2,1]*h^4*a1^4*ng * ( 5/27 )

       + alam[1,2,2,3]*alam[3,1,4,4]*h^4*a1^3 * (  - 1/3 )

       + alam[1,2,2,3]*alam[3,4,4,1]*h^4*a1^2*a2 * (  - 1/2 )

       + alam[1,2,2,3]*alam[3,4,4,1]*h^4*a1^3 * (  - 1/6 )

       + alam[1,2,3,3]*alam[2,1,4,4]*h^4*a1^3 * (  - 2/3 )

       + alam[1,2,3,3]*alam[2,4,4,1]*h^4*a1^3 * (  - 1/3 )

       + alam[1,2,3,4]*alam[2,1,4,3]*h^3*a1^2 * (  - 1 )

       + alam[1,2,3,4]*alam[2,1,4,3]*h^4*a1^2*a2 * (  - 25 )

       + alam[1,2,3,4]*alam[2,1,4,3]*h^4*a1^3 * (  - 45/4 )

       + alam[1,2,3,4]*alam[2,1,5,6]*alam[4,3,6,5]*h^4*a1^2 * ( 20/3 )

       + alam[1,2,3,4]*alam[2,1,5,6]*alam[4,5,6,3]*h^4*a1^2 * ( 10/3 )

       + alam[1,2,3,4]*alam[2,1,5,6]*alam[6,3,4,5]*h^4*a1^2 * ( 5/3 )

       + alam[1,2,3,4]*alam[2,1,5,6]*alam[6,5,4,3]*h^4*a1^2 * ( 10/3 )

       + alam[1,2,3,4]*alam[2,3,4,1]*h^3*a1^2 * (  - 1/2 )

       + alam[1,2,3,4]*alam[2,3,4,1]*h^4*a1^2*a2 * (  - 135/8 )

       + alam[1,2,3,4]*alam[2,3,4,1]*h^4*a1^3 * (  - 45/8 )

       + alam[1,2,3,4]*alam[2,3,5,6]*alam[4,1,6,5]*h^4*a1^2 * ( 10/3 )

       + alam[1,2,3,4]*alam[2,3,5,6]*alam[4,5,6,1]*h^4*a1^2 * ( 5/3 )

       + alam[1,2,3,4]*alam[2,5,4,6]*alam[5,1,6,3]*h^4*a1^2 * ( 1/3 )

       + alam[1,2,3,4]*alam[2,5,4,6]*alam[5,3,6,1]*h^4*a1^2 * ( 1/6 )

       + alam[1,2,3,4]*alam[2,5,4,6]*alam[6,1,5,3]*h^4*a1^2 * ( 1/6 )

       + alam[1,2,3,4]*alam[2,5,4,6]*alam[6,3,5,1]*h^4*a1^2 * ( 1/3 )

       + alam[1,2,3,4]*alam[2,5,6,1]*alam[4,3,5,6]*h^4*a1^2 * ( 10/3 )

       + alam[1,2,3,4]*alam[2,5,6,1]*alam[4,6,5,3]*h^4*a1^2 * ( 5/3 )

       + alam[1,2,3,4]*alam[2,5,6,1]*alam[5,3,4,6]*h^4*a1^2 * ( 5/6 )

       + alam[1,2,3,4]*alam[2,5,6,1]*alam[5,6,4,3]*h^4*a1^2 * ( 5/3 )

       + alam[1,2,3,4]*alam[2,5,6,3]*alam[4,1,5,6]*h^4*a1^2 * ( 5/3 )

       + alam[1,2,3,4]*alam[2,5,6,3]*alam[4,6,5,1]*h^4*a1^2 * ( 10/3 )

       + alam[1,2,3,4]*alam[4,1,2,3]*h^3*a1^2 * (  - 1/2 )

       + alam[1,2,3,4]*alam[4,1,2,3]*h^4*a1^2*a2 * (  - 135/8 )

       + alam[1,2,3,4]*alam[4,1,2,3]*h^4*a1^3 * (  - 45/8 )

       + alam[1,2,3,4]*alam[4,1,5,6]*alam[6,3,2,5]*h^4*a1^2 * ( 5/6 )

       + alam[1,2,3,4]*alam[4,1,5,6]*alam[6,5,2,3]*h^4*a1^2 * ( 5/3 )

       + alam[1,2,3,4]*alam[4,3,2,1]*h^3*a1^2 * (  - 1 )

       + alam[1,2,3,4]*alam[4,3,2,1]*h^4*a1^2*a2 * (  - 45/2 )

       + alam[1,2,3,4]*alam[4,3,2,1]*h^4*a1^3 * (  - 45/4 )

       + alam[1,2,3,4]*alam[4,5,2,6]*alam[5,1,6,3]*h^4*a1^2 * ( 1/6 )

       + alam[1,2,3,4]*alam[4,5,2,6]*alam[5,3,6,1]*h^4*a1^2 * ( 1/3 )

       + alam[1,2,3,4]*alam[4,5,2,6]*alam[6,1,5,3]*h^4*a1^2 * ( 1/3 )

       + alam[1,2,3,4]*alam[4,5,2,6]*alam[6,3,5,1]*h^4*a1^2 * ( 1/6 )

       + alam[1,2,3,4]*alam[4,5,6,1]*alam[5,3,2,6]*h^4*a1^2 * ( 5/3 )

       + alam[1,2,3,4]*alam[4,5,6,1]*alam[5,6,2,3]*h^4*a1^2 * ( 5/6 )

       + alam[1,2,3,4]*alam[5,1,2,6]*alam[6,3,4,5]*h^4*a1^2 * ( 5/6 )

       + alam[1,2,3,4]*alam[5,1,2,6]*alam[6,5,4,3]*h^4*a1^2 * ( 5/3 )

       + alam[1,2,3,4]*alam[5,1,4,6]*alam[6,3,2,5]*h^4*a1^2 * ( 5/3 )

       + alam[1,2,3,4]*alam[5,1,4,6]*alam[6,5,2,3]*h^4*a1^2 * ( 5/6 )

       + alam[1,2,3,4]*alam[5,3,2,6]*alam[6,5,4,1]*h^4*a1^2 * ( 5/6 )

       + alam[1,2,3,4]*alam[5,3,4,6]*alam[6,5,2,1]*h^4*a1^2 * ( 5/3 )

       + alam[1,2,3,4]*alam[5,6,2,1]*alam[6,5,4,3]*h^4*a1^2 * ( 10/3 )

       + alam[1,2,3,4]*alam[5,6,2,3]*alam[6,5,4,1]*h^4*a1^2 * ( 5/3 ))


==> anc/ba1.SM <==
( + h*a1^2 * ( 1/6 )

       + h*a1^2*ng * ( 20/9 )

       + h^2*a1^2*Yl * (  - 5/2 )

       + h^2*a1^2*Yd * (  - 5/6 )

       + h^2*a1^2*Yu * (  - 17/6 )

       + h^2*a1^2*a3*ng * ( 44/9 )

       + h^2*a1^2*a2 * ( 3/2 )

       + h^2*a1^2*a2*ng * ( 1 )

       + h^2*a1^3 * ( 1/2 )

       + h^2*a1^3*ng * ( 95/27 )

       + h^3*a1^2*alam^2 * (  - 3 )

       + h^3*a1^2*Yll * ( 87/16 )

       + h^3*a1^2*Ydd * ( 61/16 )

       + h^3*a1^2*Yud * ( 5/8 )

       + h^3*a1^2*Yuu * ( 113/16 )

       + h^3*a1^2*Yl^2 * ( 33/8 )

       + h^3*a1^2*Yd*Yl * ( 157/12 )

       + h^3*a1^2*Yd^2 * ( 17/8 )

       + h^3*a1^2*Yu*Yl * ( 199/12 )

       + h^3*a1^2*Yu*Yd * ( 59/4 )

       + h^3*a1^2*Yu^2 * ( 101/8 )

       + h^3*a1^2*a3*Yd * (  - 17/3 )

       + h^3*a1^2*a3*Yu * (  - 29/3 )

       + h^3*a1^2*a3^2*ng * ( 1375/27 )

       + h^3*a1^2*a3^2*ng^2 * (  - 484/81 )

       + h^3*a1^2*a2*alam * ( 3/2 )

       + h^3*a1^2*a2*Yl * (  - 543/32 )

       + h^3*a1^2*a2*Yd * (  - 437/32 )

       + h^3*a1^2*a2*Yu * (  - 785/32 )

       + h^3*a1^2*a2*a3*ng * (  - 1/3 )

       + h^3*a1^2*a2^2 * ( 3401/192 )

       + h^3*a1^2*a2^2*ng * ( 83/18 )

       + h^3*a1^2*a2^2*ng^2 * (  - 11/9 )

       + h^3*a1^3*alam * ( 3/2 )

       + h^3*a1^3*Yl * (  - 281/32 )

       + h^3*a1^3*Yd * (  - 1267/288 )

       + h^3*a1^3*Yu * (  - 2827/288 )

       + h^3*a1^3*a3*ng * (  - 137/81 )

       + h^3*a1^3*a2 * ( 87/32 )

       + h^3*a1^3*a2*ng * (  - 7/36 )

       + h^3*a1^4 * ( 163/576 )

       + h^3*a1^4*ng * (  - 290/81 )

       + h^3*a1^4*ng^2 * (  - 5225/729 )

       + h^4*a1^2*alam^3 * ( 52 )

       + h^4*a1^2*Ylll * (  - 643/96 - 15/2*z3 )

       + h^4*a1^2*Yddd * (  - 203/32 - 5/2*z3 )

       + h^4*a1^2*Yudd * ( 2443/288 - 14/3*z3 )

       + h^4*a1^2*Yuud * ( 391/288 - 14/3*z3 )

       + h^4*a1^2*Yuuu * (  - 311/32 - 17/2*z3 )

       + h^4*a1^2*Yll*alam * (  - 73/2 )

       + h^4*a1^2*Ydd*alam * (  - 19/2 )

       + h^4*a1^2*Yuu*alam * (  - 79/2 )

       + h^4*a1^2*Yl*alam^2 * ( 61 )

       + h^4*a1^2*Yl*Yll * (  - 277/8 )

       + h^4*a1^2*Yl*Ydd * (  - 529/8 )

       + h^4*a1^2*Yl*Yud * ( 2005/216 + 28/9*z3 )

       + h^4*a1^2*Yl*Yuu * (  - 911/12 )

       + h^4*a1^2*Yl^3 * (  - 13/8 )

       + h^4*a1^2*Yd*alam^2 * ( 63 )

       + h^4*a1^2*Yd*Yll * (  - 421/8 )

       + h^4*a1^2*Yd*Ydd * (  - 357/8 )

       + h^4*a1^2*Yd*Yud * (  - 1415/72 + 28/3*z3 )

       + h^4*a1^2*Yd*Yuu * (  - 74 )

       + h^4*a1^2*Yd*Yl^2 * (  - 77/8 )

       + h^4*a1^2*Yd^2*Yl * (  - 111/8 )

       + h^4*a1^2*Yd^3 * ( 9/8 )

       + h^4*a1^2*Yu*alam^2 * ( 99 )

       + h^4*a1^2*Yu*Yll * (  - 68 )

       + h^4*a1^2*Yu*Ydd * (  - 363/4 )

       + h^4*a1^2*Yu*Yud * (  - 389/72 + 28/3*z3 )

       + h^4*a1^2*Yu*Yuu * (  - 961/8 )

       + h^4*a1^2*Yu*Yl^2 * (  - 89/8 )

       + h^4*a1^2*Yu*Yd*Yl * (  - 147/4 )

       + h^4*a1^2*Yu*Yd^2 * (  - 81/8 )

       + h^4*a1^2*Yu^2*Yl * (  - 183/8 )

       + h^4*a1^2*Yu^2*Yd * (  - 189/8 )

       + h^4*a1^2*Yu^3 * (  - 99/8 )

       + h^4*a1^2*a3*Ydd * ( 77/4 + 12*z3 )

       + h^4*a1^2*a3*Yud * ( 79/54 - 56/9*z3 )

       + h^4*a1^2*a3*Yuu * ( 179/12 + 12*z3 )

       + h^4*a1^2*a3*Yd*Yl * ( 3613/18 - 112*z3 )

       + h^4*a1^2*a3*Yd^2 * ( 133/6 - 16*z3 )

       + h^4*a1^2*a3*Yu*Yl * ( 3061/18 - 112*z3 )

       + h^4*a1^2*a3*Yu*Yd * ( 379/3 - 128*z3 )

       + h^4*a1^2*a3*Yu^2 * ( 625/6 - 112*z3 )

       + h^4*a1^2*a3^2*Yd * (  - 4211/54 - 116/3*z3 )

       + h^4*a1^2*a3^2*Yd*ng * ( 1898/81 + 32/3*z3 )

       + h^4*a1^2*a3^2*Yu * (  - 13799/54 + 700/3*z3 )

       + h^4*a1^2*a3^2*Yu*ng * ( 4034/81 + 32/3*z3 )

       + h^4*a1^2*a3^3*ng * ( 115357/243 + 19360/81*z3 )

       + h^4*a1^2*a3^3*ng^2 * (  - 29348/243 - 42560/243*z3 )

       + h^4*a1^2*a3^3*ng^3 * (  - 13552/2187 )

       + h^4*a1^2*a2*alam^2 * (  - 327/4 )

       + h^4*a1^2*a2*Yll * ( 6769/128 - 3/4*z3 )

       + h^4*a1^2*a2*Ydd * ( 6907/128 - 9/4*z3 )

       + h^4*a1^2*a2*Yud * ( 4417/192 - 35/2*z3 )

       + h^4*a1^2*a2*Yuu * ( 9791/128 + 3/4*z3 )

       + h^4*a1^2*a2*Yl*alam * (  - 1/2 )

       + h^4*a1^2*a2*Yl^2 * ( 5417/192 + 29/2*z3 )

       + h^4*a1^2*a2*Yd*alam * (  - 51/2 )

       + h^4*a1^2*a2*Yd*Yl * ( 2869/32 + 47*z3 )

       + h^4*a1^2*a2*Yd^2 * ( 4035/64 + 21/2*z3 )

       + h^4*a1^2*a2*Yu*alam * (  - 27/2 )

       + h^4*a1^2*a2*Yu*Yl * ( 9713/96 + 19*z3 )

       + h^4*a1^2*a2*Yu*Yd * ( 4373/32 + 81*z3 )

       + h^4*a1^2*a2*Yu^2 * ( 7015/64 + 105/2*z3 )

       + h^4*a1^2*a2*a3*Yd * (  - 23 - 46*z3 )

       + h^4*a1^2*a2*a3*Yu * ( 367/3 - 158*z3 )

       + h^4*a1^2*a2*a3^2*ng * ( 16/27 - 88/9*z3 )

       + h^4*a1^2*a2*a3^2*ng^2 * (  - 2201/81 + 824/27*z3 )

       + h^4*a1^2*a2^2*alam * ( 841/48 )

       + h^4*a1^2*a2^2*alam*ng * ( 1/3 )

       + h^4*a1^2*a2^2*Yl * (  - 560095/2304 + 163/3*z3 )

       + h^4*a1^2*a2^2*Yl*ng * ( 5297/144 - 14/3*z3 )

       + h^4*a1^2*a2^2*Yd * (  - 128359/768 + 92/3*z3 )

       + h^4*a1^2*a2^2*Yd*ng * ( 1001/48 - 10/3*z3 )

       + h^4*a1^2*a2^2*Yu * (  - 784625/2304 + 232/3*z3 )

       + h^4*a1^2*a2^2*Yu*ng * ( 7183/144 - 26/3*z3 )

       + h^4*a1^2*a2^2*a3*ng * (  - 13987/648 + 476/27*z3 )

       + h^4*a1^2*a2^2*a3*ng^2 * (  - 1166/81 + 464/27*z3 )

       + h^4*a1^2*a2^3 * ( 5054111/20736 - 101/4*z3 )

       + h^4*a1^2*a2^3*ng * (  - 201985/7776 - 83/18*z3 )

       + h^4*a1^2*a2^3*ng^2 * (  - 8027/486 - 220/9*z3 )

       + h^4*a1^2*a2^3*ng^3 * (  - 308/243 )

       + h^4*a1^3*alam^2 * (  - 141/4 )

       + h^4*a1^3*Yll * ( 11045/384 + 5/4*z3 )

       + h^4*a1^3*Ydd * ( 21661/1152 - 5/4*z3 )

       + h^4*a1^3*Yud * (  - 4801/5184 + 55/27*z3 )

       + h^4*a1^3*Yuu * ( 46165/1152 - 17/12*z3 )

       + h^4*a1^3*Yl*alam * (  - 73/2 )

       + h^4*a1^3*Yl^2 * ( 28013/576 - 85/6*z3 )

       + h^4*a1^3*Yd*alam * (  - 59/2 )

       + h^4*a1^3*Yd*Yl * ( 11837/864 + 25/9*z3 )

       + h^4*a1^3*Yd^2 * ( 13157/576 + 5/2*z3 )

       + h^4*a1^3*Yu*alam * (  - 107/2 )

       + h^4*a1^3*Yu*Yl * ( 70529/864 - 1370/9*z3 )

       + h^4*a1^3*Yu*Yd * ( 1921/32 - 20/3*z3 )

       + h^4*a1^3*Yu^2 * ( 49565/576 - 17/2*z3 )

       + h^4*a1^3*a3*Yd * (  - 395/27 - 10*z3 )

       + h^4*a1^3*a3*Yu * (  - 503/27 + 34/3*z3 )

       + h^4*a1^3*a3^2*ng * ( 2192/729 - 12056/243*z3 )

       + h^4*a1^3*a3^2*ng^2 * ( 81197/2187 - 56600/729*z3 )

       + h^4*a1^3*a2*alam * ( 213/8 )

       + h^4*a1^3*a2*Yl * ( 2901/128 - 135/2*z3 )

       + h^4*a1^3*a2*Yd * (  - 4145/128 - 5/6*z3 )

       + h^4*a1^3*a2*Yu * (  - 42841/1152 - 187/6*z3 )

       + h^4*a1^3*a2*a3*ng * (  - 23/36 )

       + h^4*a1^3*a2^2 * ( 46315/2304 + 131/12*z3 )

       + h^4*a1^3*a2^2*ng * (  - 77605/7776 + 235/162*z3 )

       + h^4*a1^3*a2^2*ng^2 * ( 2021/486 - 700/81*z3 )

       + h^4*a1^4*alam * ( 323/48 )

       + h^4*a1^4*alam*ng * ( 5/9 )

       + h^4*a1^4*Yl * ( 51127/6912 + 529/18*z3 )

       + h^4*a1^4*Yl*ng * ( 64465/1296 + 230/27*z3 )

       + h^4*a1^4*Yd * (  - 74651/62208 + 11/54*z3 )

       + h^4*a1^4*Yd*ng * ( 246955/11664 - 130/81*z3 )

       + h^4*a1^4*Yu * ( 250657/62208 + 239/54*z3 )

       + h^4*a1^4*Yu*ng * ( 545515/11664 + 530/81*z3 )

       + h^4*a1^4*a3*ng * (  - 584713/17496 + 7676/729*z3 )

       + h^4*a1^4*a3*ng^2 * (  - 380570/6561 + 172400/2187*z3 )

       + h^4*a1^4*a2 * (  - 7123/2304 + 7/12*z3 )

       + h^4*a1^4*a2*ng * (  - 176093/7776 + 833/162*z3 )

       + h^4*a1^4*a2*ng^2 * (  - 18335/1458 + 3700/243*z3 )

       + h^4*a1^5 * (  - 64381/62208 + 19/36*z3 )

       + h^4*a1^5*ng * (  - 1026515/23328 + 60805/4374*z3 )

       + h^4*a1^5*ng^2 * ( 927475/39366 - 440500/6561*z3 )

       + h^4*a1^5*ng^3 * (  - 731500/59049 ))


==> anc/ba2.2HDM <==
( + h*a2^2 * (  - 7 )

       + h*a2^2*ng * ( 4/3 )

       + h^2*a2^2*a3*ng * ( 4 )

       + h^2*a2^3 * (  - 41 )

       + h^2*a2^3*ng * ( 49/3 )

       + h^2*a1*a2^2 * ( 1 )

       + h^2*a1*a2^2*ng * ( 1/3 )

       + h^3*a2^2*a3^2*ng * ( 125/3 )

       + h^3*a2^2*a3^2*ng^2 * (  - 44/9 )

       + h^3*a2^3*a3*ng * ( 13 )

       + h^3*a2^4 * (  - 11195/32 )

       + h^3*a2^4*ng * ( 5575/24 )

       + h^3*a2^4*ng^2 * (  - 415/27 )

       + h^3*a1*a2^2*a3*ng * (  - 1/9 )

       + h^3*a1*a2^3 * ( 187/16 )

       + h^3*a1*a2^3*ng * ( 13/12 )

       + h^3*a1^2*a2^2 * ( 65/288 )

       + h^3*a1^2*a2^2*ng * (  - 553/216 )

       + h^3*a1^2*a2^2*ng^2 * (  - 55/81 )

       + h^4*a2^2*a3^3*ng * ( 10487/27 + 1760/9*z3 )

       + h^4*a2^2*a3^3*ng^2 * (  - 2828/27 - 3520/27*z3 )

       + h^4*a2^2*a3^3*ng^3 * (  - 1232/243 )

       + h^4*a2^3*a3^2*ng * ( 3548/9 - 440/3*z3 )

       + h^4*a2^3*a3^2*ng^2 * (  - 961/27 - 200/9*z3 )

       + h^4*a2^4*a3*ng * (  - 3073/72 + 440/3*z3 )

       + h^4*a2^4*a3*ng^2 * (  - 2782/27 + 976/9*z3 )

       + h^4*a2^5 * (  - 1365131/384 - 1633*z3 )

       + h^4*a2^5*ng * ( 3025109/864 + 577/3*z3 )

       + h^4*a2^5*ng^2 * (  - 28129/54 - 148*z3 )

       + h^4*a2^5*ng^3 * (  - 1772/243 )

       + h^4*a1*a2^2*a3^2*ng * ( 16/81 - 88/27*z3 )

       + h^4*a1*a2^2*a3^2*ng^2 * (  - 2201/243 + 824/81*z3 )

       + h^4*a1*a2^3*a3*ng * ( 161/36 )

       + h^4*a1*a2^4 * ( 178291/1152 + 31/3*z3 )

       + h^4*a1*a2^4*ng * (  - 32057/864 + 169/9*z3 )

       + h^4*a1*a2^4*ng^2 * (  - 1391/162 + 244/27*z3 )

       + h^4*a1^2*a2^2*a3*ng * (  - 37603/1944 + 1592/81*z3 )

       + h^4*a1^2*a2^2*a3*ng^2 * (  - 4174/729 + 1744/243*z3 )

       + h^4*a1^2*a2^3 * (  - 33109/3456 + 65/9*z3 )

       + h^4*a1^2*a2^3*ng * (  - 114919/2592 + 257/27*z3 )

       + h^4*a1^2*a2^3*ng^2 * (  - 2659/486 + 20/81*z3 )

       + h^4*a1^3*a2^2 * (  - 119401/31104 + 7/9*z3 )

       + h^4*a1^3*a2^2*ng * (  - 45485/2592 + 3155/243*z3 )

       + h^4*a1^3*a2^2*ng^2 * (  - 24175/4374 + 3700/729*z3 )

       + h^4*a1^3*a2^2*ng^3 * (  - 7700/6561 )

       + Y[u[1,1]]*h^2*a2^2 * (  - 3/2 )

       + Y[u[1,1]]*h^3*a2^2*a3 * (  - 7 )

       + Y[u[1,1]]*h^3*a2^3 * (  - 729/32 )

       + Y[u[1,1]]*h^3*a1*a2^2 * (  - 593/96 )

       + Y[u[1,1]]*h^4*a2^2*a3^2 * (  - 823/6 + 52*z3 )

       + Y[u[1,1]]*h^4*a2^2*a3^2*ng * ( 86/3 + 32/3*z3 )

       + Y[u[1,1]]*h^4*a2^3*a3 * (  - 361/3 - 14*z3 )

       + Y[u[1,1]]*h^4*a2^4 * (  - 303173/768 + 167/4*z3 )

       + Y[u[1,1]]*h^4*a2^4*ng * ( 9119/144 - 2/3*z3 )

       + Y[u[1,1]]*h^4*a1*a2^2*a3 * ( 199/9 - 94/3*z3 )

       + Y[u[1,1]]*h^4*a1*a2^3 * (  - 102497/1152 - 35/3*z3 )

       + Y[u[1,1]]*h^4*a1^2*a2^2 * ( 87707/6912 - 49/12*z3 )

       + Y[u[1,1]]*h^4*a1^2*a2^2*ng * ( 26515/1296 - 10/3*z3 )

       + Y[u[1,1]]^2*h^3*a2^2 * ( 45/8 )

       + Y[u[1,1]]^2*h^4*a2^2*a3 * ( 99/2 - 48*z3 )

       + Y[u[1,1]]^2*h^4*a2^3 * ( 8927/64 - 3/2*z3 )

       + Y[u[1,1]]^2*h^4*a1*a2^2 * ( 5447/192 + 15/2*z3 )

       + Y[u[1,1]]^3*h^4*a2^2 * (  - 27/8 )

       + Y[u[1,1]]^2*Y[d[1,1]]*h^4*a2^2 * (  - 81/8 )

       + Y[u[1,1]]^2*Y[l[1,1]]*h^4*a2^2 * (  - 27/8 )

       + Y[u[1,1]]*Y[u[1,1],u[1,1]]*h^4*a2^2 * (  - 465/8 )

       + Y[u[1,1]]*Y[u[1,1],u[2,2]]*h^4*a2^2 * (  - 135/8 )

       + Y[u[1,1]]*Y[u[1,2]]*Y[u[2,1]]*h^4*a2^2 * (  - 81/8 )

       + Y[u[1,1]]*Y[u[1,2]]*Y[d[1,2]]*h^4*a2^2 * (  - 81/8 )

       + Y[u[1,1]]*Y[u[1,2]]*Y[l[1,2]]*h^4*a2^2 * (  - 27/8 )

       + Y[u[1,1]]*Y[u[1,2],u[2,1]]*h^4*a2^2 * (  - 165/4 )

       + Y[u[1,1]]*Y[u[2,1]]*Y[d[2,1]]*h^4*a2^2 * (  - 81/8 )

       + Y[u[1,1]]*Y[u[2,1]]*Y[l[2,1]]*h^4*a2^2 * (  - 27/8 )

       + Y[u[1,1]]*Y[d[1,1]]*h^3*a2^2 * ( 45/4 )

       + Y[u[1,1]]*Y[d[1,1]]*h^4*a2^2*a3 * ( 99 - 96*z3 )

       + Y[u[1,1]]*Y[d[1,1]]*h^4*a2^3 * ( 7007/32 + 15*z3 )

       + Y[u[1,1]]*Y[d[1,1]]*h^4*a1*a2^2 * ( 1327/32 + 22*z3 )

       + Y[u[1,1]]*Y[d[1,1]]^2*h^4*a2^2 * (  - 81/8 )

       + Y[u[1,1]]*Y[d[1,1]]*Y[l[1,1]]*h^4*a2^2 * (  - 27/4 )

       + Y[u[1,1]]*Y[d[1,1],u[1,1]]*h^4*a2^2 * (  - 145/4 + 12*z3 )

       + Y[u[1,1]]*Y[d[1,1],u[2,2]]*h^4*a2^2 * (  - 135/8 )

       + Y[u[1,1]]*Y[d[1,1],d[1,1]]*h^4*a2^2 * (  - 465/8 )

       + Y[u[1,1]]*Y[d[1,1],d[2,2]]*h^4*a2^2 * (  - 135/8 )

       + Y[u[1,1]]*Y[d[1,2]]*Y[d[2,1]]*h^4*a2^2 * (  - 81/8 )

       + Y[u[1,1]]*Y[d[1,2]]*Y[l[2,1]]*h^4*a2^2 * (  - 27/8 )

       + Y[u[1,1]]*Y[d[1,2],u[1,2]]*h^4*a2^2 * (  - 5/4 + 6*z3 )

       + Y[u[1,1]]*Y[d[1,2],d[2,1]]*h^4*a2^2 * (  - 165/4 )

       + Y[u[1,1]]*Y[d[2,1]]*Y[l[1,2]]*h^4*a2^2 * (  - 27/8 )

       + Y[u[1,1]]*Y[d[2,1],u[2,1]]*h^4*a2^2 * (  - 5/4 + 6*z3 )

       + Y[u[1,1]]*Y[d[2,2],u[1,1]]*h^4*a2^2 * (  - 135/8 )

       + Y[u[1,1]]*Y[l[1,1]]*h^3*a2^2 * ( 15/4 )

       + Y[u[1,1]]*Y[l[1,1]]*h^4*a2^2*a3 * ( 33/2 - 16*z3 )

       + Y[u[1,1]]*Y[l[1,1]]*h^4*a2^3 * ( 7007/96 + 5*z3 )

       + Y[u[1,1]]*Y[l[1,1]]*h^4*a1*a2^2 * ( 5401/288 - 12*z3 )

       + Y[u[1,1]]*Y[l[1,1]]^2*h^4*a2^2 * (  - 9/8 )

       + Y[u[1,1]]*Y[l[1,1],l[1,1]]*h^4*a2^2 * (  - 155/8 )

       + Y[u[1,1]]*Y[l[1,1],l[2,2]]*h^4*a2^2 * (  - 45/8 )

       + Y[u[1,1]]*Y[l[1,2]]*Y[l[2,1]]*h^4*a2^2 * (  - 9/8 )

       + Y[u[1,1]]*Y[l[1,2],l[2,1]]*h^4*a2^2 * (  - 55/4 )

       + Y[u[1,1]]*alam[1,1,1,1]*h^4*a2^3 * (  - 75/2 )

       + Y[u[1,1]]*alam[1,1,1,1]*h^4*a1*a2^2 * (  - 9/2 )

       + Y[u[1,1]]*alam[1,1,1,1]^2*h^4*a2^2 * ( 75 )

       + Y[u[1,1]]*alam[1,1,2,2]*h^4*a2^3 * (  - 25 )

       + Y[u[1,1]]*alam[1,1,2,2]^2*h^4*a2^2 * ( 50 )

       + Y[u[1,1]]*alam[1,1,2,2]*alam[1,2,2,1]*h^4*a2^2 * ( 50 )

       + Y[u[1,1]]*alam[1,2,1,1]*alam[2,1,1,1]*h^4*a2^2 * ( 225 )

       + Y[u[1,1]]*alam[1,2,1,2]*alam[2,1,2,1]*h^4*a2^2 * ( 75 )

       + Y[u[1,1]]*alam[1,2,2,1]*h^4*a2^3 * (  - 25/2 )

       + Y[u[1,1]]*alam[1,2,2,1]*h^4*a1*a2^2 * (  - 9/2 )

       + Y[u[1,1]]*alam[1,2,2,1]^2*h^4*a2^2 * ( 50 )

       + Y[u[1,1]]*alam[2,2,1,2]*alam[2,2,2,1]*h^4*a2^2 * ( 75 )

       + Y[u[1,1],u[1,1]]*h^3*a2^2 * ( 57/16 )

       + Y[u[1,1],u[1,1]]*h^4*a2^2*a3 * ( 41/4 + 12*z3 )

       + Y[u[1,1],u[1,1]]*h^4*a2^3 * ( 12359/128 - 57/4*z3 )

       + Y[u[1,1],u[1,1]]*h^4*a1*a2^2 * ( 1637/128 + 21/4*z3 )

       + Y[u[1,1],u[1,1]]*Y[d[1,1]]*h^4*a2^2 * (  - 465/8 )

       + Y[u[1,1],u[1,1]]*Y[l[1,1]]*h^4*a2^2 * (  - 155/8 )

       + Y[u[1,1],u[1,1]]*alam[1,1,1,1]*h^4*a2^2 * (  - 39/2 )

       + Y[u[1,1],u[1,1],u[1,1]]*h^4*a2^2 * (  - 175/32 - 9/2*z3 )

       + Y[u[1,1],u[1,1],u[2,2]]*h^4*a2^2 * (  - 137/32 )

       + Y[u[1,1],u[1,2]]*Y[u[2,1]]*h^4*a2^2 * (  - 465/8 )

       + Y[u[1,1],u[1,2]]*Y[d[1,2]]*h^4*a2^2 * (  - 465/8 )

       + Y[u[1,1],u[1,2]]*Y[l[1,2]]*h^4*a2^2 * (  - 155/8 )

       + Y[u[1,1],u[1,2]]*alam[2,1,1,1]*h^4*a2^2 * (  - 39 )

       + Y[u[1,1],u[1,2],u[2,1]]*h^4*a2^2 * (  - 59/8 )

       + Y[u[1,1],u[2,1]]*Y[u[1,2]]*h^4*a2^2 * (  - 465/8 )

       + Y[u[1,1],u[2,1]]*Y[d[2,1]]*h^4*a2^2 * (  - 465/8 )

       + Y[u[1,1],u[2,1]]*Y[l[2,1]]*h^4*a2^2 * (  - 155/8 )

       + Y[u[1,1],u[2,1]]*alam[1,2,1,1]*h^4*a2^2 * (  - 39 )

       + Y[u[1,1],u[2,1],u[1,2]]*h^4*a2^2 * (  - 19/4 - 27/2*z3 )

       + Y[u[1,1],u[2,2]]*h^3*a2^2 * ( 15/8 )

       + Y[u[1,1],u[2,2]]*h^4*a2^2*a3 * ( 23/2 + 8*z3 )

       + Y[u[1,1],u[2,2]]*h^4*a2^3 * ( 8879/192 - 1/2*z3 )

       + Y[u[1,1],u[2,2]]*h^4*a1*a2^2 * ( 6311/576 - 3/2*z3 )

       + Y[u[1,1],u[2,2]]*Y[u[2,2]]*h^4*a2^2 * (  - 135/8 )

       + Y[u[1,1],u[2,2]]*Y[d[1,1]]*h^4*a2^2 * (  - 135/8 )

       + Y[u[1,1],u[2,2]]*Y[d[2,2]]*h^4*a2^2 * (  - 135/8 )

       + Y[u[1,1],u[2,2]]*Y[l[1,1]]*h^4*a2^2 * (  - 45/8 )

       + Y[u[1,1],u[2,2]]*Y[l[2,2]]*h^4*a2^2 * (  - 45/8 )

       + Y[u[1,1],u[2,2]]*alam[1,1,2,2]*h^4*a2^2 * (  - 13 )

       + Y[u[1,1],u[2,2]]*alam[1,2,2,1]*h^4*a2^2 * (  - 26 )

       + Y[u[1,1],u[2,2],u[2,2]]*h^4*a2^2 * (  - 137/32 )

       + Y[u[1,2]]*Y[u[2,1]]*h^3*a2^2 * ( 45/4 )

       + Y[u[1,2]]*Y[u[2,1]]*h^4*a2^2*a3 * ( 99 - 96*z3 )

       + Y[u[1,2]]*Y[u[2,1]]*h^4*a2^3 * ( 8927/32 - 3*z3 )

       + Y[u[1,2]]*Y[u[2,1]]*h^4*a1*a2^2 * ( 5447/96 + 15*z3 )

       + Y[u[1,2]]*Y[u[2,1]]*Y[u[2,2]]*h^4*a2^2 * (  - 81/8 )

       + Y[u[1,2]]*Y[u[2,1]]*Y[d[1,1]]*h^4*a2^2 * (  - 81/8 )

       + Y[u[1,2]]*Y[u[2,1]]*Y[d[2,2]]*h^4*a2^2 * (  - 81/8 )

       + Y[u[1,2]]*Y[u[2,1]]*Y[l[1,1]]*h^4*a2^2 * (  - 27/8 )

       + Y[u[1,2]]*Y[u[2,1]]*Y[l[2,2]]*h^4*a2^2 * (  - 27/8 )

       + Y[u[1,2]]*Y[u[2,1],u[2,2]]*h^4*a2^2 * (  - 465/8 )

       + Y[u[1,2]]*Y[u[2,2]]*Y[d[1,2]]*h^4*a2^2 * (  - 81/8 )

       + Y[u[1,2]]*Y[u[2,2]]*Y[l[1,2]]*h^4*a2^2 * (  - 27/8 )

       + Y[u[1,2]]*Y[d[1,1]]*Y[d[1,2]]*h^4*a2^2 * (  - 81/8 )

       + Y[u[1,2]]*Y[d[1,1]]*Y[l[1,2]]*h^4*a2^2 * (  - 27/8 )

       + Y[u[1,2]]*Y[d[1,1],u[2,1]]*h^4*a2^2 * (  - 145/8 + 6*z3 )

       + Y[u[1,2]]*Y[d[1,1],d[1,2]]*h^4*a2^2 * (  - 465/8 )

       + Y[u[1,2]]*Y[d[1,2]]*h^3*a2^2 * ( 45/4 )

       + Y[u[1,2]]*Y[d[1,2]]*h^4*a2^2*a3 * ( 99 - 96*z3 )

       + Y[u[1,2]]*Y[d[1,2]]*h^4*a2^3 * ( 7007/32 + 15*z3 )

       + Y[u[1,2]]*Y[d[1,2]]*h^4*a1*a2^2 * ( 1327/32 + 22*z3 )

       + Y[u[1,2]]*Y[d[1,2]]*Y[d[2,2]]*h^4*a2^2 * (  - 81/8 )

       + Y[u[1,2]]*Y[d[1,2]]*Y[l[1,1]]*h^4*a2^2 * (  - 27/8 )

       + Y[u[1,2]]*Y[d[1,2]]*Y[l[2,2]]*h^4*a2^2 * (  - 27/8 )

       + Y[u[1,2]]*Y[d[1,2],u[1,1]]*h^4*a2^2 * (  - 145/8 + 6*z3 )

       + Y[u[1,2]]*Y[d[1,2],u[2,2]]*h^4*a2^2 * (  - 145/8 + 6*z3 )

       + Y[u[1,2]]*Y[d[1,2],d[2,2]]*h^4*a2^2 * (  - 465/8 )

       + Y[u[1,2]]*Y[d[2,2]]*Y[l[1,2]]*h^4*a2^2 * (  - 27/8 )

       + Y[u[1,2]]*Y[d[2,2],u[2,1]]*h^4*a2^2 * (  - 145/8 + 6*z3 )

       + Y[u[1,2]]*Y[l[1,1]]*Y[l[1,2]]*h^4*a2^2 * (  - 9/8 )

       + Y[u[1,2]]*Y[l[1,1],l[1,2]]*h^4*a2^2 * (  - 155/8 )

       + Y[u[1,2]]*Y[l[1,2]]*h^3*a2^2 * ( 15/4 )

       + Y[u[1,2]]*Y[l[1,2]]*h^4*a2^2*a3 * ( 33/2 - 16*z3 )

       + Y[u[1,2]]*Y[l[1,2]]*h^4*a2^3 * ( 7007/96 + 5*z3 )

       + Y[u[1,2]]*Y[l[1,2]]*h^4*a1*a2^2 * ( 5401/288 - 12*z3 )

       + Y[u[1,2]]*Y[l[1,2]]*Y[l[2,2]]*h^4*a2^2 * (  - 9/8 )

       + Y[u[1,2]]*Y[l[1,2],l[2,2]]*h^4*a2^2 * (  - 155/8 )

       + Y[u[1,2]]*alam[1,1,1,1]*alam[2,1,1,1]*h^4*a2^2 * ( 75 )

       + Y[u[1,2]]*alam[1,1,2,2]*alam[2,1,1,1]*h^4*a2^2 * ( 75 )

       + Y[u[1,2]]*alam[1,1,2,2]*alam[2,2,2,1]*h^4*a2^2 * ( 75 )

       + Y[u[1,2]]*alam[1,2,1,1]*alam[2,1,2,1]*h^4*a2^2 * ( 75 )

       + Y[u[1,2]]*alam[1,2,2,1]*alam[2,1,1,1]*h^4*a2^2 * ( 75 )

       + Y[u[1,2]]*alam[1,2,2,1]*alam[2,2,2,1]*h^4*a2^2 * ( 75 )

       + Y[u[1,2]]*alam[2,1,1,1]*h^4*a2^3 * (  - 75/2 )

       + Y[u[1,2]]*alam[2,1,1,1]*h^4*a1*a2^2 * (  - 9/2 )

       + Y[u[1,2]]*alam[2,1,2,1]*alam[2,2,1,2]*h^4*a2^2 * ( 75 )

       + Y[u[1,2]]*alam[2,2,2,1]*h^4*a2^3 * (  - 75/2 )

       + Y[u[1,2]]*alam[2,2,2,1]*h^4*a1*a2^2 * (  - 9/2 )

       + Y[u[1,2]]*alam[2,2,2,1]*alam[2,2,2,2]*h^4*a2^2 * ( 75 )

       + Y[u[1,2],u[1,2]]*alam[2,1,2,1]*h^4*a2^2 * (  - 39/2 )

       + Y[u[1,2],u[2,1]]*h^3*a2^2 * ( 21/4 )

       + Y[u[1,2],u[2,1]]*h^4*a2^2*a3 * ( 9 + 16*z3 )

       + Y[u[1,2],u[2,1]]*h^4*a2^3 * ( 14099/96 - 28*z3 )

       + Y[u[1,2],u[2,1]]*h^4*a1*a2^2 * ( 4211/288 + 12*z3 )

       + Y[u[1,2],u[2,1]]*Y[u[2,2]]*h^4*a2^2 * (  - 165/4 )

       + Y[u[1,2],u[2,1]]*Y[d[1,1]]*h^4*a2^2 * (  - 165/4 )

       + Y[u[1,2],u[2,1]]*Y[d[2,2]]*h^4*a2^2 * (  - 165/4 )

       + Y[u[1,2],u[2,1]]*Y[l[1,1]]*h^4*a2^2 * (  - 55/4 )

       + Y[u[1,2],u[2,1]]*Y[l[2,2]]*h^4*a2^2 * (  - 55/4 )

       + Y[u[1,2],u[2,1]]*alam[1,1,2,2]*h^4*a2^2 * (  - 26 )

       + Y[u[1,2],u[2,1]]*alam[1,2,2,1]*h^4*a2^2 * (  - 13 )

       + Y[u[1,2],u[2,1],u[2,2]]*h^4*a2^2 * (  - 19/4 - 27/2*z3 )

       + Y[u[1,2],u[2,2]]*Y[u[2,1]]*h^4*a2^2 * (  - 465/8 )

       + Y[u[1,2],u[2,2]]*Y[d[1,2]]*h^4*a2^2 * (  - 465/8 )

       + Y[u[1,2],u[2,2]]*Y[l[1,2]]*h^4*a2^2 * (  - 155/8 )

       + Y[u[1,2],u[2,2]]*alam[2,2,2,1]*h^4*a2^2 * (  - 39 )

       + Y[u[1,2],u[2,2],u[2,1]]*h^4*a2^2 * (  - 59/8 )

       + Y[u[2,1]]*Y[u[2,2]]*Y[d[2,1]]*h^4*a2^2 * (  - 81/8 )

       + Y[u[2,1]]*Y[u[2,2]]*Y[l[2,1]]*h^4*a2^2 * (  - 27/8 )

       + Y[u[2,1]]*Y[d[1,1]]*Y[d[2,1]]*h^4*a2^2 * (  - 81/8 )

       + Y[u[2,1]]*Y[d[1,1]]*Y[l[2,1]]*h^4*a2^2 * (  - 27/8 )

       + Y[u[2,1]]*Y[d[1,1],u[1,2]]*h^4*a2^2 * (  - 145/8 + 6*z3 )

       + Y[u[2,1]]*Y[d[1,1],d[2,1]]*h^4*a2^2 * (  - 465/8 )

       + Y[u[2,1]]*Y[d[2,1]]*h^3*a2^2 * ( 45/4 )

       + Y[u[2,1]]*Y[d[2,1]]*h^4*a2^2*a3 * ( 99 - 96*z3 )

       + Y[u[2,1]]*Y[d[2,1]]*h^4*a2^3 * ( 7007/32 + 15*z3 )

       + Y[u[2,1]]*Y[d[2,1]]*h^4*a1*a2^2 * ( 1327/32 + 22*z3 )

       + Y[u[2,1]]*Y[d[2,1]]*Y[d[2,2]]*h^4*a2^2 * (  - 81/8 )

       + Y[u[2,1]]*Y[d[2,1]]*Y[l[1,1]]*h^4*a2^2 * (  - 27/8 )

       + Y[u[2,1]]*Y[d[2,1]]*Y[l[2,2]]*h^4*a2^2 * (  - 27/8 )

       + Y[u[2,1]]*Y[d[2,1],u[1,1]]*h^4*a2^2 * (  - 145/8 + 6*z3 )

       + Y[u[2,1]]*Y[d[2,1],u[2,2]]*h^4*a2^2 * (  - 145/8 + 6*z3 )

       + Y[u[2,1]]*Y[d[2,1],d[2,2]]*h^4*a2^2 * (  - 465/8 )

       + Y[u[2,1]]*Y[d[2,2]]*Y[l[2,1]]*h^4*a2^2 * (  - 27/8 )

       + Y[u[2,1]]*Y[d[2,2],u[1,2]]*h^4*a2^2 * (  - 145/8 + 6*z3 )

       + Y[u[2,1]]*Y[l[1,1]]*Y[l[2,1]]*h^4*a2^2 * (  - 9/8 )

       + Y[u[2,1]]*Y[l[1,1],l[2,1]]*h^4*a2^2 * (  - 155/8 )

       + Y[u[2,1]]*Y[l[2,1]]*h^3*a2^2 * ( 15/4 )

       + Y[u[2,1]]*Y[l[2,1]]*h^4*a2^2*a3 * ( 33/2 - 16*z3 )

       + Y[u[2,1]]*Y[l[2,1]]*h^4*a2^3 * ( 7007/96 + 5*z3 )

       + Y[u[2,1]]*Y[l[2,1]]*h^4*a1*a2^2 * ( 5401/288 - 12*z3 )

       + Y[u[2,1]]*Y[l[2,1]]*Y[l[2,2]]*h^4*a2^2 * (  - 9/8 )

       + Y[u[2,1]]*Y[l[2,1],l[2,2]]*h^4*a2^2 * (  - 155/8 )

       + Y[u[2,1]]*alam[1,1,1,1]*alam[1,2,1,1]*h^4*a2^2 * ( 75 )

       + Y[u[2,1]]*alam[1,1,2,2]*alam[1,2,1,1]*h^4*a2^2 * ( 75 )

       + Y[u[2,1]]*alam[1,1,2,2]*alam[2,2,1,2]*h^4*a2^2 * ( 75 )

       + Y[u[2,1]]*alam[1,2,1,1]*h^4*a2^3 * (  - 75/2 )

       + Y[u[2,1]]*alam[1,2,1,1]*h^4*a1*a2^2 * (  - 9/2 )

       + Y[u[2,1]]*alam[1,2,1,1]*alam[1,2,2,1]*h^4*a2^2 * ( 75 )

       + Y[u[2,1]]*alam[1,2,1,2]*alam[2,1,1,1]*h^4*a2^2 * ( 75 )

       + Y[u[2,1]]*alam[1,2,1,2]*alam[2,2,2,1]*h^4*a2^2 * ( 75 )

       + Y[u[2,1]]*alam[1,2,2,1]*alam[2,2,1,2]*h^4*a2^2 * ( 75 )

       + Y[u[2,1]]*alam[2,2,1,2]*h^4*a2^3 * (  - 75/2 )

       + Y[u[2,1]]*alam[2,2,1,2]*h^4*a1*a2^2 * (  - 9/2 )

       + Y[u[2,1]]*alam[2,2,1,2]*alam[2,2,2,2]*h^4*a2^2 * ( 75 )

       + Y[u[2,1],u[2,1]]*alam[1,2,1,2]*h^4*a2^2 * (  - 39/2 )

       + Y[u[2,1],u[2,2]]*Y[d[2,1]]*h^4*a2^2 * (  - 465/8 )

       + Y[u[2,1],u[2,2]]*Y[l[2,1]]*h^4*a2^2 * (  - 155/8 )

       + Y[u[2,1],u[2,2]]*alam[2,2,1,2]*h^4*a2^2 * (  - 39 )

       + Y[u[2,2]]*h^2*a2^2 * (  - 3/2 )

       + Y[u[2,2]]*h^3*a2^2*a3 * (  - 7 )

       + Y[u[2,2]]*h^3*a2^3 * (  - 729/32 )

       + Y[u[2,2]]*h^3*a1*a2^2 * (  - 593/96 )

       + Y[u[2,2]]*h^4*a2^2*a3^2 * (  - 823/6 + 52*z3 )

       + Y[u[2,2]]*h^4*a2^2*a3^2*ng * ( 86/3 + 32/3*z3 )

       + Y[u[2,2]]*h^4*a2^3*a3 * (  - 361/3 - 14*z3 )

       + Y[u[2,2]]*h^4*a2^4 * (  - 303173/768 + 167/4*z3 )

       + Y[u[2,2]]*h^4*a2^4*ng * ( 9119/144 - 2/3*z3 )

       + Y[u[2,2]]*h^4*a1*a2^2*a3 * ( 199/9 - 94/3*z3 )

       + Y[u[2,2]]*h^4*a1*a2^3 * (  - 102497/1152 - 35/3*z3 )

       + Y[u[2,2]]*h^4*a1^2*a2^2 * ( 87707/6912 - 49/12*z3 )

       + Y[u[2,2]]*h^4*a1^2*a2^2*ng * ( 26515/1296 - 10/3*z3 )

       + Y[u[2,2]]^2*h^3*a2^2 * ( 45/8 )

       + Y[u[2,2]]^2*h^4*a2^2*a3 * ( 99/2 - 48*z3 )

       + Y[u[2,2]]^2*h^4*a2^3 * ( 8927/64 - 3/2*z3 )

       + Y[u[2,2]]^2*h^4*a1*a2^2 * ( 5447/192 + 15/2*z3 )

       + Y[u[2,2]]^3*h^4*a2^2 * (  - 27/8 )

       + Y[u[2,2]]^2*Y[d[2,2]]*h^4*a2^2 * (  - 81/8 )

       + Y[u[2,2]]^2*Y[l[2,2]]*h^4*a2^2 * (  - 27/8 )

       + Y[u[2,2]]*Y[u[2,2],u[2,2]]*h^4*a2^2 * (  - 465/8 )

       + Y[u[2,2]]*Y[d[1,1],u[2,2]]*h^4*a2^2 * (  - 135/8 )

       + Y[u[2,2]]*Y[d[1,1],d[2,2]]*h^4*a2^2 * (  - 135/8 )

       + Y[u[2,2]]*Y[d[1,2]]*Y[d[2,1]]*h^4*a2^2 * (  - 81/8 )

       + Y[u[2,2]]*Y[d[1,2]]*Y[l[2,1]]*h^4*a2^2 * (  - 27/8 )

       + Y[u[2,2]]*Y[d[1,2],u[1,2]]*h^4*a2^2 * (  - 5/4 + 6*z3 )

       + Y[u[2,2]]*Y[d[1,2],d[2,1]]*h^4*a2^2 * (  - 165/4 )

       + Y[u[2,2]]*Y[d[2,1]]*Y[l[1,2]]*h^4*a2^2 * (  - 27/8 )

       + Y[u[2,2]]*Y[d[2,1],u[2,1]]*h^4*a2^2 * (  - 5/4 + 6*z3 )

       + Y[u[2,2]]*Y[d[2,2]]*h^3*a2^2 * ( 45/4 )

       + Y[u[2,2]]*Y[d[2,2]]*h^4*a2^2*a3 * ( 99 - 96*z3 )

       + Y[u[2,2]]*Y[d[2,2]]*h^4*a2^3 * ( 7007/32 + 15*z3 )

       + Y[u[2,2]]*Y[d[2,2]]*h^4*a1*a2^2 * ( 1327/32 + 22*z3 )

       + Y[u[2,2]]*Y[d[2,2]]^2*h^4*a2^2 * (  - 81/8 )

       + Y[u[2,2]]*Y[d[2,2]]*Y[l[2,2]]*h^4*a2^2 * (  - 27/4 )

       + Y[u[2,2]]*Y[d[2,2],u[1,1]]*h^4*a2^2 * (  - 135/8 )

       + Y[u[2,2]]*Y[d[2,2],u[2,2]]*h^4*a2^2 * (  - 145/4 + 12*z3 )

       + Y[u[2,2]]*Y[d[2,2],d[2,2]]*h^4*a2^2 * (  - 465/8 )

       + Y[u[2,2]]*Y[l[1,1],l[2,2]]*h^4*a2^2 * (  - 45/8 )

       + Y[u[2,2]]*Y[l[1,2]]*Y[l[2,1]]*h^4*a2^2 * (  - 9/8 )

       + Y[u[2,2]]*Y[l[1,2],l[2,1]]*h^4*a2^2 * (  - 55/4 )

       + Y[u[2,2]]*Y[l[2,2]]*h^3*a2^2 * ( 15/4 )

       + Y[u[2,2]]*Y[l[2,2]]*h^4*a2^2*a3 * ( 33/2 - 16*z3 )

       + Y[u[2,2]]*Y[l[2,2]]*h^4*a2^3 * ( 7007/96 + 5*z3 )

       + Y[u[2,2]]*Y[l[2,2]]*h^4*a1*a2^2 * ( 5401/288 - 12*z3 )

       + Y[u[2,2]]*Y[l[2,2]]^2*h^4*a2^2 * (  - 9/8 )

       + Y[u[2,2]]*Y[l[2,2],l[2,2]]*h^4*a2^2 * (  - 155/8 )

       + Y[u[2,2]]*alam[1,1,2,2]*h^4*a2^3 * (  - 25 )

       + Y[u[2,2]]*alam[1,1,2,2]^2*h^4*a2^2 * ( 50 )

       + Y[u[2,2]]*alam[1,1,2,2]*alam[1,2,2,1]*h^4*a2^2 * ( 50 )

       + Y[u[2,2]]*alam[1,2,1,1]*alam[2,1,1,1]*h^4*a2^2 * ( 75 )

       + Y[u[2,2]]*alam[1,2,1,2]*alam[2,1,2,1]*h^4*a2^2 * ( 75 )

       + Y[u[2,2]]*alam[1,2,2,1]*h^4*a2^3 * (  - 25/2 )

       + Y[u[2,2]]*alam[1,2,2,1]*h^4*a1*a2^2 * (  - 9/2 )

       + Y[u[2,2]]*alam[1,2,2,1]^2*h^4*a2^2 * ( 50 )

       + Y[u[2,2]]*alam[2,2,1,2]*alam[2,2,2,1]*h^4*a2^2 * ( 225 )

       + Y[u[2,2]]*alam[2,2,2,2]*h^4*a2^3 * (  - 75/2 )

       + Y[u[2,2]]*alam[2,2,2,2]*h^4*a1*a2^2 * (  - 9/2 )

       + Y[u[2,2]]*alam[2,2,2,2]^2*h^4*a2^2 * ( 75 )

       + Y[u[2,2],u[2,2]]*h^3*a2^2 * ( 57/16 )

       + Y[u[2,2],u[2,2]]*h^4*a2^2*a3 * ( 41/4 + 12*z3 )

       + Y[u[2,2],u[2,2]]*h^4*a2^3 * ( 12359/128 - 57/4*z3 )

       + Y[u[2,2],u[2,2]]*h^4*a1*a2^2 * ( 1637/128 + 21/4*z3 )

       + Y[u[2,2],u[2,2]]*Y[d[2,2]]*h^4*a2^2 * (  - 465/8 )

       + Y[u[2,2],u[2,2]]*Y[l[2,2]]*h^4*a2^2 * (  - 155/8 )

       + Y[u[2,2],u[2,2]]*alam[2,2,2,2]*h^4*a2^2 * (  - 39/2 )

       + Y[u[2,2],u[2,2],u[2,2]]*h^4*a2^2 * (  - 175/32 - 9/2*z3 )

       + Y[d[1,1]]*h^2*a2^2 * (  - 3/2 )

       + Y[d[1,1]]*h^3*a2^2*a3 * (  - 7 )

       + Y[d[1,1]]*h^3*a2^3 * (  - 729/32 )

       + Y[d[1,1]]*h^3*a1*a2^2 * (  - 533/96 )

       + Y[d[1,1]]*h^4*a2^2*a3^2 * (  - 823/6 + 52*z3 )

       + Y[d[1,1]]*h^4*a2^2*a3^2*ng * ( 86/3 + 32/3*z3 )

       + Y[d[1,1]]*h^4*a2^3*a3 * (  - 361/3 - 14*z3 )

       + Y[d[1,1]]*h^4*a2^4 * (  - 303173/768 + 167/4*z3 )

       + Y[d[1,1]]*h^4*a2^4*ng * ( 9119/144 - 2/3*z3 )

       + Y[d[1,1]]*h^4*a1*a2^2*a3 * ( 5/3 - 26*z3 )

       + Y[d[1,1]]*h^4*a1*a2^3 * (  - 90029/1152 - 5/3*z3 )

       + Y[d[1,1]]*h^4*a1^2*a2^2 * ( 5441/2304 - 13/36*z3 )

       + Y[d[1,1]]*h^4*a1^2*a2^2*ng * ( 17447/1296 - 70/27*z3 )

       + Y[d[1,1]]^2*h^3*a2^2 * ( 45/8 )

       + Y[d[1,1]]^2*h^4*a2^2*a3 * ( 99/2 - 48*z3 )

       + Y[d[1,1]]^2*h^4*a2^3 * ( 8927/64 - 3/2*z3 )

       + Y[d[1,1]]^2*h^4*a1*a2^2 * ( 4819/192 + 17/2*z3 )

       + Y[d[1,1]]^3*h^4*a2^2 * (  - 27/8 )

       + Y[d[1,1]]^2*Y[l[1,1]]*h^4*a2^2 * (  - 27/8 )

       + Y[d[1,1]]*Y[d[1,1],u[1,1]]*h^4*a2^2 * (  - 145/4 + 12*z3 )

       + Y[d[1,1]]*Y[d[1,1],u[2,2]]*h^4*a2^2 * (  - 135/8 )

       + Y[d[1,1]]*Y[d[1,1],d[1,1]]*h^4*a2^2 * (  - 465/8 )

       + Y[d[1,1]]*Y[d[1,1],d[2,2]]*h^4*a2^2 * (  - 135/8 )

       + Y[d[1,1]]*Y[d[1,2]]*Y[d[2,1]]*h^4*a2^2 * (  - 81/8 )

       + Y[d[1,1]]*Y[d[1,2]]*Y[l[2,1]]*h^4*a2^2 * (  - 27/8 )

       + Y[d[1,1]]*Y[d[1,2],u[1,2]]*h^4*a2^2 * (  - 5/4 + 6*z3 )

       + Y[d[1,1]]*Y[d[1,2],d[2,1]]*h^4*a2^2 * (  - 165/4 )

       + Y[d[1,1]]*Y[d[2,1]]*Y[l[1,2]]*h^4*a2^2 * (  - 27/8 )

       + Y[d[1,1]]*Y[d[2,1],u[2,1]]*h^4*a2^2 * (  - 5/4 + 6*z3 )

       + Y[d[1,1]]*Y[d[2,2],u[1,1]]*h^4*a2^2 * (  - 135/8 )

       + Y[d[1,1]]*Y[l[1,1]]*h^3*a2^2 * ( 15/4 )

       + Y[d[1,1]]*Y[l[1,1]]*h^4*a2^2*a3 * ( 33/2 - 16*z3 )

       + Y[d[1,1]]*Y[l[1,1]]*h^4*a2^3 * ( 8927/96 - z3 )

       + Y[d[1,1]]*Y[l[1,1]]*h^4*a1*a2^2 * ( 5471/288 + 7/3*z3 )

       + Y[d[1,1]]*Y[l[1,1]]^2*h^4*a2^2 * (  - 9/8 )

       + Y[d[1,1]]*Y[l[1,1],l[1,1]]*h^4*a2^2 * (  - 155/8 )

       + Y[d[1,1]]*Y[l[1,1],l[2,2]]*h^4*a2^2 * (  - 45/8 )

       + Y[d[1,1]]*Y[l[1,2]]*Y[l[2,1]]*h^4*a2^2 * (  - 9/8 )

       + Y[d[1,1]]*Y[l[1,2],l[2,1]]*h^4*a2^2 * (  - 55/4 )

       + Y[d[1,1]]*alam[1,1,1,1]*h^4*a2^3 * (  - 75/2 )

       + Y[d[1,1]]*alam[1,1,1,1]*h^4*a1*a2^2 * (  - 17/2 )

       + Y[d[1,1]]*alam[1,1,1,1]^2*h^4*a2^2 * ( 75 )

       + Y[d[1,1]]*alam[1,1,2,2]*h^4*a2^3 * (  - 25 )

       + Y[d[1,1]]*alam[1,1,2,2]^2*h^4*a2^2 * ( 50 )

       + Y[d[1,1]]*alam[1,1,2,2]*alam[1,2,2,1]*h^4*a2^2 * ( 50 )

       + Y[d[1,1]]*alam[1,2,1,1]*alam[2,1,1,1]*h^4*a2^2 * ( 225 )

       + Y[d[1,1]]*alam[1,2,1,2]*alam[2,1,2,1]*h^4*a2^2 * ( 75 )

       + Y[d[1,1]]*alam[1,2,2,1]*h^4*a2^3 * (  - 25/2 )

       + Y[d[1,1]]*alam[1,2,2,1]*h^4*a1*a2^2 * (  - 17/2 )

       + Y[d[1,1]]*alam[1,2,2,1]^2*h^4*a2^2 * ( 50 )

       + Y[d[1,1]]*alam[2,2,1,2]*alam[2,2,2,1]*h^4*a2^2 * ( 75 )

       + Y[d[1,1],u[1,1]]*h^3*a2^2 * ( 27/8 )

       + Y[d[1,1],u[1,1]]*h^4*a2^2*a3 * ( 145/6 - 56*z3 )

       + Y[d[1,1],u[1,1]]*h^4*a2^3 * ( 2721/64 + 27/2*z3 )

       + Y[d[1,1],u[1,1]]*h^4*a1*a2^2 * ( 10073/576 - 26/3*z3 )

       + Y[d[1,1],u[1,1]]*Y[l[1,1]]*h^4*a2^2 * (  - 145/12 + 4*z3 )

       + Y[d[1,1],u[1,1],u[1,1]]*h^4*a2^2 * ( 79/32 - 6*z3 )

       + Y[d[1,1],u[1,1],u[2,2]]*h^4*a2^2 * ( 97/96 - 1/2*z3 )

       + Y[d[1,1],u[1,1],d[2,2]]*h^4*a2^2 * ( 97/96 - 1/2*z3 )

       + Y[d[1,1],u[1,2]]*Y[d[1,2]]*h^4*a2^2 * (  - 145/8 + 6*z3 )

       + Y[d[1,1],u[1,2]]*Y[l[1,2]]*h^4*a2^2 * (  - 145/24 + 2*z3 )

       + Y[d[1,1],u[1,2],u[2,1]]*h^4*a2^2 * (  - 29/12 - z3 )

       + Y[d[1,1],u[1,2],d[1,2]]*h^4*a2^2 * ( 31/8 - 9/2*z3 )

       + Y[d[1,1],u[2,1]]*Y[d[2,1]]*h^4*a2^2 * (  - 145/8 + 6*z3 )

       + Y[d[1,1],u[2,1]]*Y[l[2,1]]*h^4*a2^2 * (  - 145/24 + 2*z3 )

       + Y[d[1,1],u[2,1],u[1,2]]*h^4*a2^2 * (  - 17/12 - 4*z3 )

       + Y[d[1,1],u[2,1],d[2,1]]*h^4*a2^2 * ( 23/8 - 3/2*z3 )

       + Y[d[1,1],u[2,2]]*h^3*a2^2 * ( 15/8 )

       + Y[d[1,1],u[2,2]]*h^4*a2^2*a3 * ( 23/2 + 8*z3 )

       + Y[d[1,1],u[2,2]]*h^4*a2^3 * ( 8879/192 - 1/2*z3 )

       + Y[d[1,1],u[2,2]]*h^4*a1*a2^2 * ( 1999/192 - 4/3*z3 )

       + Y[d[1,1],u[2,2]]*Y[d[2,2]]*h^4*a2^2 * (  - 135/8 )

       + Y[d[1,1],u[2,2]]*Y[l[1,1]]*h^4*a2^2 * (  - 45/8 )

       + Y[d[1,1],u[2,2]]*Y[l[2,2]]*h^4*a2^2 * (  - 45/8 )

       + Y[d[1,1],u[2,2]]*alam[1,1,2,2]*h^4*a2^2 * (  - 13 )

       + Y[d[1,1],u[2,2]]*alam[1,2,2,1]*h^4*a2^2 * ( 13 )

       + Y[d[1,1],u[2,2],u[1,1]]*h^4*a2^2 * ( 97/96 - 1/2*z3 )

       + Y[d[1,1],u[2,2],u[2,2]]*h^4*a2^2 * (  - 137/32 )

       + Y[d[1,1],u[2,2],d[2,2]]*h^4*a2^2 * ( 97/96 - 1/2*z3 )

       + Y[d[1,1],d[1,1]]*h^3*a2^2 * ( 57/16 )

       + Y[d[1,1],d[1,1]]*h^4*a2^2*a3 * ( 41/4 + 12*z3 )

       + Y[d[1,1],d[1,1]]*h^4*a2^3 * ( 12359/128 - 57/4*z3 )

       + Y[d[1,1],d[1,1]]*h^4*a1*a2^2 * ( 6299/384 - 1/4*z3 )

       + Y[d[1,1],d[1,1]]*Y[l[1,1]]*h^4*a2^2 * (  - 155/8 )

       + Y[d[1,1],d[1,1]]*alam[1,1,1,1]*h^4*a2^2 * (  - 39/2 )

       + Y[d[1,1],d[1,1],u[1,1]]*h^4*a2^2 * ( 79/32 - 6*z3 )

       + Y[d[1,1],d[1,1],u[2,2]]*h^4*a2^2 * (  - 137/32 )

       + Y[d[1,1],d[1,1],d[1,1]]*h^4*a2^2 * (  - 175/32 - 9/2*z3 )

       + Y[d[1,1],d[1,1],d[2,2]]*h^4*a2^2 * (  - 137/32 )

       + Y[d[1,1],d[1,2]]*Y[d[2,1]]*h^4*a2^2 * (  - 465/8 )

       + Y[d[1,1],d[1,2]]*Y[l[2,1]]*h^4*a2^2 * (  - 155/8 )

       + Y[d[1,1],d[1,2]]*alam[1,2,1,1]*h^4*a2^2 * (  - 39 )

       + Y[d[1,1],d[1,2],u[1,2]]*h^4*a2^2 * ( 23/8 - 3/2*z3 )

       + Y[d[1,1],d[1,2],d[2,1]]*h^4*a2^2 * (  - 59/8 )

       + Y[d[1,1],d[2,1]]*Y[d[1,2]]*h^4*a2^2 * (  - 465/8 )

       + Y[d[1,1],d[2,1]]*Y[l[1,2]]*h^4*a2^2 * (  - 155/8 )

       + Y[d[1,1],d[2,1]]*alam[2,1,1,1]*h^4*a2^2 * (  - 39 )

       + Y[d[1,1],d[2,1],u[2,1]]*h^4*a2^2 * ( 31/8 - 9/2*z3 )

       + Y[d[1,1],d[2,1],d[1,2]]*h^4*a2^2 * (  - 19/4 - 27/2*z3 )

       + Y[d[1,1],d[2,2]]*h^3*a2^2 * ( 15/8 )

       + Y[d[1,1],d[2,2]]*h^4*a2^2*a3 * ( 23/2 + 8*z3 )

       + Y[d[1,1],d[2,2]]*h^4*a2^3 * ( 8879/192 - 1/2*z3 )

       + Y[d[1,1],d[2,2]]*h^4*a1*a2^2 * ( 5971/576 - 7/6*z3 )

       + Y[d[1,1],d[2,2]]*Y[d[2,2]]*h^4*a2^2 * (  - 135/8 )

       + Y[d[1,1],d[2,2]]*Y[l[1,1]]*h^4*a2^2 * (  - 45/8 )

       + Y[d[1,1],d[2,2]]*Y[l[2,2]]*h^4*a2^2 * (  - 45/8 )

       + Y[d[1,1],d[2,2]]*alam[1,1,2,2]*h^4*a2^2 * (  - 13 )

       + Y[d[1,1],d[2,2]]*alam[1,2,2,1]*h^4*a2^2 * (  - 26 )

       + Y[d[1,1],d[2,2],u[1,1]]*h^4*a2^2 * ( 97/96 - 1/2*z3 )

       + Y[d[1,1],d[2,2],u[2,2]]*h^4*a2^2 * ( 97/96 - 1/2*z3 )

       + Y[d[1,1],d[2,2],d[2,2]]*h^4*a2^2 * (  - 137/32 )

       + Y[d[1,2]]*Y[d[2,1]]*h^3*a2^2 * ( 45/4 )

       + Y[d[1,2]]*Y[d[2,1]]*h^4*a2^2*a3 * ( 99 - 96*z3 )

       + Y[d[1,2]]*Y[d[2,1]]*h^4*a2^3 * ( 8927/32 - 3*z3 )

       + Y[d[1,2]]*Y[d[2,1]]*h^4*a1*a2^2 * ( 4819/96 + 17*z3 )

       + Y[d[1,2]]*Y[d[2,1]]*Y[d[2,2]]*h^4*a2^2 * (  - 81/8 )

       + Y[d[1,2]]*Y[d[2,1]]*Y[l[1,1]]*h^4*a2^2 * (  - 27/8 )

       + Y[d[1,2]]*Y[d[2,1]]*Y[l[2,2]]*h^4*a2^2 * (  - 27/8 )

       + Y[d[1,2]]*Y[d[2,1],u[1,1]]*h^4*a2^2 * (  - 145/8 + 6*z3 )

       + Y[d[1,2]]*Y[d[2,1],u[2,2]]*h^4*a2^2 * (  - 145/8 + 6*z3 )

       + Y[d[1,2]]*Y[d[2,1],d[2,2]]*h^4*a2^2 * (  - 465/8 )

       + Y[d[1,2]]*Y[d[2,2]]*Y[l[2,1]]*h^4*a2^2 * (  - 27/8 )

       + Y[d[1,2]]*Y[d[2,2],u[1,2]]*h^4*a2^2 * (  - 145/8 + 6*z3 )

       + Y[d[1,2]]*Y[l[1,1]]*Y[l[2,1]]*h^4*a2^2 * (  - 9/8 )

       + Y[d[1,2]]*Y[l[1,1],l[2,1]]*h^4*a2^2 * (  - 155/8 )

       + Y[d[1,2]]*Y[l[2,1]]*h^3*a2^2 * ( 15/4 )

       + Y[d[1,2]]*Y[l[2,1]]*h^4*a2^2*a3 * ( 33/2 - 16*z3 )

       + Y[d[1,2]]*Y[l[2,1]]*h^4*a2^3 * ( 8927/96 - z3 )

       + Y[d[1,2]]*Y[l[2,1]]*h^4*a1*a2^2 * ( 5471/288 + 7/3*z3 )

       + Y[d[1,2]]*Y[l[2,1]]*Y[l[2,2]]*h^4*a2^2 * (  - 9/8 )

       + Y[d[1,2]]*Y[l[2,1],l[2,2]]*h^4*a2^2 * (  - 155/8 )

       + Y[d[1,2]]*alam[1,1,1,1]*alam[1,2,1,1]*h^4*a2^2 * ( 75 )

       + Y[d[1,2]]*alam[1,1,2,2]*alam[1,2,1,1]*h^4*a2^2 * ( 75 )

       + Y[d[1,2]]*alam[1,1,2,2]*alam[2,2,1,2]*h^4*a2^2 * ( 75 )

       + Y[d[1,2]]*alam[1,2,1,1]*h^4*a2^3 * (  - 75/2 )

       + Y[d[1,2]]*alam[1,2,1,1]*h^4*a1*a2^2 * (  - 17/2 )

       + Y[d[1,2]]*alam[1,2,1,1]*alam[1,2,2,1]*h^4*a2^2 * ( 75 )

       + Y[d[1,2]]*alam[1,2,1,2]*alam[2,1,1,1]*h^4*a2^2 * ( 75 )

       + Y[d[1,2]]*alam[1,2,1,2]*alam[2,2,2,1]*h^4*a2^2 * ( 75 )

       + Y[d[1,2]]*alam[1,2,2,1]*alam[2,2,1,2]*h^4*a2^2 * ( 75 )

       + Y[d[1,2]]*alam[2,2,1,2]*h^4*a2^3 * (  - 75/2 )

       + Y[d[1,2]]*alam[2,2,1,2]*h^4*a1*a2^2 * (  - 17/2 )

       + Y[d[1,2]]*alam[2,2,1,2]*alam[2,2,2,2]*h^4*a2^2 * ( 75 )

       + Y[d[1,2],u[1,1]]*Y[d[2,1]]*h^4*a2^2 * (  - 145/8 + 6*z3 )

       + Y[d[1,2],u[1,1]]*Y[l[2,1]]*h^4*a2^2 * (  - 145/24 + 2*z3 )

       + Y[d[1,2],u[1,1],u[1,2]]*h^4*a2^2 * ( 23/8 - 3/2*z3 )

       + Y[d[1,2],u[1,1],d[2,1]]*h^4*a2^2 * (  - 17/12 - 4*z3 )

       + Y[d[1,2],u[1,2]]*h^3*a2^2 * ( 3/2 )

       + Y[d[1,2],u[1,2]]*h^4*a2^2*a3 * ( 38/3 - 64*z3 )

       + Y[d[1,2],u[1,2]]*h^4*a2^3 * (  - 179/48 + 14*z3 )

       + Y[d[1,2],u[1,2]]*h^4*a1*a2^2 * ( 1019/144 - 22/3*z3 )

       + Y[d[1,2],u[1,2]]*Y[d[2,2]]*h^4*a2^2 * (  - 5/4 + 6*z3 )

       + Y[d[1,2],u[1,2]]*Y[l[1,1]]*h^4*a2^2 * (  - 5/12 + 2*z3 )

       + Y[d[1,2],u[1,2]]*Y[l[2,2]]*h^4*a2^2 * (  - 5/12 + 2*z3 )

       + Y[d[1,2],u[1,2]]*alam[1,1,2,2]*h^4*a2^2 * ( 13 )

       + Y[d[1,2],u[1,2]]*alam[1,2,2,1]*h^4*a2^2 * (  - 13 )

       + Y[d[1,2],u[1,2],u[1,1]]*h^4*a2^2 * ( 31/8 - 9/2*z3 )

       + Y[d[1,2],u[1,2],u[2,2]]*h^4*a2^2 * ( 23/8 - 3/2*z3 )

       + Y[d[1,2],u[1,2],d[2,2]]*h^4*a2^2 * ( 31/8 - 9/2*z3 )

       + Y[d[1,2],u[2,2]]*Y[d[2,1]]*h^4*a2^2 * (  - 145/8 + 6*z3 )

       + Y[d[1,2],u[2,2]]*Y[l[2,1]]*h^4*a2^2 * (  - 145/24 + 2*z3 )

       + Y[d[1,2],u[2,2],u[1,2]]*h^4*a2^2 * ( 31/8 - 9/2*z3 )

       + Y[d[1,2],u[2,2],d[2,1]]*h^4*a2^2 * (  - 29/12 - z3 )

       + Y[d[1,2],d[1,2]]*alam[1,2,1,2]*h^4*a2^2 * (  - 39/2 )

       + Y[d[1,2],d[2,1]]*h^3*a2^2 * ( 21/4 )

       + Y[d[1,2],d[2,1]]*h^4*a2^2*a3 * ( 9 + 16*z3 )

       + Y[d[1,2],d[2,1]]*h^4*a2^3 * ( 14099/96 - 28*z3 )

       + Y[d[1,2],d[2,1]]*h^4*a1*a2^2 * ( 6463/288 + 2/3*z3 )

       + Y[d[1,2],d[2,1]]*Y[d[2,2]]*h^4*a2^2 * (  - 165/4 )

       + Y[d[1,2],d[2,1]]*Y[l[1,1]]*h^4*a2^2 * (  - 55/4 )

       + Y[d[1,2],d[2,1]]*Y[l[2,2]]*h^4*a2^2 * (  - 55/4 )

       + Y[d[1,2],d[2,1]]*alam[1,1,2,2]*h^4*a2^2 * (  - 26 )

       + Y[d[1,2],d[2,1]]*alam[1,2,2,1]*h^4*a2^2 * (  - 13 )

       + Y[d[1,2],d[2,1],u[1,1]]*h^4*a2^2 * (  - 29/12 - z3 )

       + Y[d[1,2],d[2,1],u[2,2]]*h^4*a2^2 * (  - 17/12 - 4*z3 )

       + Y[d[1,2],d[2,1],d[2,2]]*h^4*a2^2 * (  - 19/4 - 27/2*z3 )

       + Y[d[1,2],d[2,2]]*Y[d[2,1]]*h^4*a2^2 * (  - 465/8 )

       + Y[d[1,2],d[2,2]]*Y[l[2,1]]*h^4*a2^2 * (  - 155/8 )

       + Y[d[1,2],d[2,2]]*alam[2,2,1,2]*h^4*a2^2 * (  - 39 )

       + Y[d[1,2],d[2,2],u[1,2]]*h^4*a2^2 * ( 23/8 - 3/2*z3 )

       + Y[d[1,2],d[2,2],d[2,1]]*h^4*a2^2 * (  - 59/8 )

       + Y[d[2,1]]*Y[d[2,2]]*Y[l[1,2]]*h^4*a2^2 * (  - 27/8 )

       + Y[d[2,1]]*Y[d[2,2],u[2,1]]*h^4*a2^2 * (  - 145/8 + 6*z3 )

       + Y[d[2,1]]*Y[l[1,1]]*Y[l[1,2]]*h^4*a2^2 * (  - 9/8 )

       + Y[d[2,1]]*Y[l[1,1],l[1,2]]*h^4*a2^2 * (  - 155/8 )

       + Y[d[2,1]]*Y[l[1,2]]*h^3*a2^2 * ( 15/4 )

       + Y[d[2,1]]*Y[l[1,2]]*h^4*a2^2*a3 * ( 33/2 - 16*z3 )

       + Y[d[2,1]]*Y[l[1,2]]*h^4*a2^3 * ( 8927/96 - z3 )

       + Y[d[2,1]]*Y[l[1,2]]*h^4*a1*a2^2 * ( 5471/288 + 7/3*z3 )

       + Y[d[2,1]]*Y[l[1,2]]*Y[l[2,2]]*h^4*a2^2 * (  - 9/8 )

       + Y[d[2,1]]*Y[l[1,2],l[2,2]]*h^4*a2^2 * (  - 155/8 )

       + Y[d[2,1]]*alam[1,1,1,1]*alam[2,1,1,1]*h^4*a2^2 * ( 75 )

       + Y[d[2,1]]*alam[1,1,2,2]*alam[2,1,1,1]*h^4*a2^2 * ( 75 )

       + Y[d[2,1]]*alam[1,1,2,2]*alam[2,2,2,1]*h^4*a2^2 * ( 75 )

       + Y[d[2,1]]*alam[1,2,1,1]*alam[2,1,2,1]*h^4*a2^2 * ( 75 )

       + Y[d[2,1]]*alam[1,2,2,1]*alam[2,1,1,1]*h^4*a2^2 * ( 75 )

       + Y[d[2,1]]*alam[1,2,2,1]*alam[2,2,2,1]*h^4*a2^2 * ( 75 )

       + Y[d[2,1]]*alam[2,1,1,1]*h^4*a2^3 * (  - 75/2 )

       + Y[d[2,1]]*alam[2,1,1,1]*h^4*a1*a2^2 * (  - 17/2 )

       + Y[d[2,1]]*alam[2,1,2,1]*alam[2,2,1,2]*h^4*a2^2 * ( 75 )

       + Y[d[2,1]]*alam[2,2,2,1]*h^4*a2^3 * (  - 75/2 )

       + Y[d[2,1]]*alam[2,2,2,1]*h^4*a1*a2^2 * (  - 17/2 )

       + Y[d[2,1]]*alam[2,2,2,1]*alam[2,2,2,2]*h^4*a2^2 * ( 75 )

       + Y[d[2,1],u[1,1]]*Y[l[1,2]]*h^4*a2^2 * (  - 145/24 + 2*z3 )

       + Y[d[2,1],u[1,1],u[2,1]]*h^4*a2^2 * ( 31/8 - 9/2*z3 )

       + Y[d[2,1],u[2,1]]*h^3*a2^2 * ( 3/2 )

       + Y[d[2,1],u[2,1]]*h^4*a2^2*a3 * ( 38/3 - 64*z3 )

       + Y[d[2,1],u[2,1]]*h^4*a2^3 * (  - 179/48 + 14*z3 )

       + Y[d[2,1],u[2,1]]*h^4*a1*a2^2 * ( 1019/144 - 22/3*z3 )

       + Y[d[2,1],u[2,1]]*Y[d[2,2]]*h^4*a2^2 * (  - 5/4 + 6*z3 )

       + Y[d[2,1],u[2,1]]*Y[l[1,1]]*h^4*a2^2 * (  - 5/12 + 2*z3 )

       + Y[d[2,1],u[2,1]]*Y[l[2,2]]*h^4*a2^2 * (  - 5/12 + 2*z3 )

       + Y[d[2,1],u[2,1]]*alam[1,1,2,2]*h^4*a2^2 * ( 13 )

       + Y[d[2,1],u[2,1]]*alam[1,2,2,1]*h^4*a2^2 * (  - 13 )

       + Y[d[2,1],u[2,1],u[1,1]]*h^4*a2^2 * ( 23/8 - 3/2*z3 )

       + Y[d[2,1],u[2,1],u[2,2]]*h^4*a2^2 * ( 31/8 - 9/2*z3 )

       + Y[d[2,1],u[2,1],d[2,2]]*h^4*a2^2 * ( 23/8 - 3/2*z3 )

       + Y[d[2,1],u[2,2]]*Y[l[1,2]]*h^4*a2^2 * (  - 145/24 + 2*z3 )

       + Y[d[2,1],u[2,2],u[2,1]]*h^4*a2^2 * ( 23/8 - 3/2*z3 )

       + Y[d[2,1],d[2,1]]*alam[2,1,2,1]*h^4*a2^2 * (  - 39/2 )

       + Y[d[2,1],d[2,2]]*Y[l[1,2]]*h^4*a2^2 * (  - 155/8 )

       + Y[d[2,1],d[2,2]]*alam[2,2,2,1]*h^4*a2^2 * (  - 39 )

       + Y[d[2,1],d[2,2],u[2,1]]*h^4*a2^2 * ( 31/8 - 9/2*z3 )

       + Y[d[2,2]]*h^2*a2^2 * (  - 3/2 )

       + Y[d[2,2]]*h^3*a2^2*a3 * (  - 7 )

       + Y[d[2,2]]*h^3*a2^3 * (  - 729/32 )

       + Y[d[2,2]]*h^3*a1*a2^2 * (  - 533/96 )

       + Y[d[2,2]]*h^4*a2^2*a3^2 * (  - 823/6 + 52*z3 )

       + Y[d[2,2]]*h^4*a2^2*a3^2*ng * ( 86/3 + 32/3*z3 )

       + Y[d[2,2]]*h^4*a2^3*a3 * (  - 361/3 - 14*z3 )

       + Y[d[2,2]]*h^4*a2^4 * (  - 303173/768 + 167/4*z3 )

       + Y[d[2,2]]*h^4*a2^4*ng * ( 9119/144 - 2/3*z3 )

       + Y[d[2,2]]*h^4*a1*a2^2*a3 * ( 5/3 - 26*z3 )

       + Y[d[2,2]]*h^4*a1*a2^3 * (  - 90029/1152 - 5/3*z3 )

       + Y[d[2,2]]*h^4*a1^2*a2^2 * ( 5441/2304 - 13/36*z3 )

       + Y[d[2,2]]*h^4*a1^2*a2^2*ng * ( 17447/1296 - 70/27*z3 )

       + Y[d[2,2]]^2*h^3*a2^2 * ( 45/8 )

       + Y[d[2,2]]^2*h^4*a2^2*a3 * ( 99/2 - 48*z3 )

       + Y[d[2,2]]^2*h^4*a2^3 * ( 8927/64 - 3/2*z3 )

       + Y[d[2,2]]^2*h^4*a1*a2^2 * ( 4819/192 + 17/2*z3 )

       + Y[d[2,2]]^3*h^4*a2^2 * (  - 27/8 )

       + Y[d[2,2]]^2*Y[l[2,2]]*h^4*a2^2 * (  - 27/8 )

       + Y[d[2,2]]*Y[d[2,2],u[1,1]]*h^4*a2^2 * (  - 135/8 )

       + Y[d[2,2]]*Y[d[2,2],u[2,2]]*h^4*a2^2 * (  - 145/4 + 12*z3 )

       + Y[d[2,2]]*Y[d[2,2],d[2,2]]*h^4*a2^2 * (  - 465/8 )

       + Y[d[2,2]]*Y[l[1,1],l[2,2]]*h^4*a2^2 * (  - 45/8 )

       + Y[d[2,2]]*Y[l[1,2]]*Y[l[2,1]]*h^4*a2^2 * (  - 9/8 )

       + Y[d[2,2]]*Y[l[1,2],l[2,1]]*h^4*a2^2 * (  - 55/4 )

       + Y[d[2,2]]*Y[l[2,2]]*h^3*a2^2 * ( 15/4 )

       + Y[d[2,2]]*Y[l[2,2]]*h^4*a2^2*a3 * ( 33/2 - 16*z3 )

       + Y[d[2,2]]*Y[l[2,2]]*h^4*a2^3 * ( 8927/96 - z3 )

       + Y[d[2,2]]*Y[l[2,2]]*h^4*a1*a2^2 * ( 5471/288 + 7/3*z3 )

       + Y[d[2,2]]*Y[l[2,2]]^2*h^4*a2^2 * (  - 9/8 )

       + Y[d[2,2]]*Y[l[2,2],l[2,2]]*h^4*a2^2 * (  - 155/8 )

       + Y[d[2,2]]*alam[1,1,2,2]*h^4*a2^3 * (  - 25 )

       + Y[d[2,2]]*alam[1,1,2,2]^2*h^4*a2^2 * ( 50 )

       + Y[d[2,2]]*alam[1,1,2,2]*alam[1,2,2,1]*h^4*a2^2 * ( 50 )

       + Y[d[2,2]]*alam[1,2,1,1]*alam[2,1,1,1]*h^4*a2^2 * ( 75 )

       + Y[d[2,2]]*alam[1,2,1,2]*alam[2,1,2,1]*h^4*a2^2 * ( 75 )

       + Y[d[2,2]]*alam[1,2,2,1]*h^4*a2^3 * (  - 25/2 )

       + Y[d[2,2]]*alam[1,2,2,1]*h^4*a1*a2^2 * (  - 17/2 )

       + Y[d[2,2]]*alam[1,2,2,1]^2*h^4*a2^2 * ( 50 )

       + Y[d[2,2]]*alam[2,2,1,2]*alam[2,2,2,1]*h^4*a2^2 * ( 225 )

       + Y[d[2,2]]*alam[2,2,2,2]*h^4*a2^3 * (  - 75/2 )

       + Y[d[2,2]]*alam[2,2,2,2]*h^4*a1*a2^2 * (  - 17/2 )

       + Y[d[2,2]]*alam[2,2,2,2]^2*h^4*a2^2 * ( 75 )

       + Y[d[2,2],u[1,1]]*h^3*a2^2 * ( 15/8 )

       + Y[d[2,2],u[1,1]]*h^4*a2^2*a3 * ( 23/2 + 8*z3 )

       + Y[d[2,2],u[1,1]]*h^4*a2^3 * ( 8879/192 - 1/2*z3 )

       + Y[d[2,2],u[1,1]]*h^4*a1*a2^2 * ( 1999/192 - 4/3*z3 )

       + Y[d[2,2],u[1,1]]*Y[l[1,1]]*h^4*a2^2 * (  - 45/8 )

       + Y[d[2,2],u[1,1]]*Y[l[2,2]]*h^4*a2^2 * (  - 45/8 )

       + Y[d[2,2],u[1,1]]*alam[1,1,2,2]*h^4*a2^2 * (  - 13 )

       + Y[d[2,2],u[1,1]]*alam[1,2,2,1]*h^4*a2^2 * ( 13 )

       + Y[d[2,2],u[1,1],u[1,1]]*h^4*a2^2 * (  - 137/32 )

       + Y[d[2,2],u[1,1],u[2,2]]*h^4*a2^2 * ( 97/96 - 1/2*z3 )

       + Y[d[2,2],u[1,2]]*Y[l[1,2]]*h^4*a2^2 * (  - 145/24 + 2*z3 )

       + Y[d[2,2],u[1,2],u[2,1]]*h^4*a2^2 * (  - 17/12 - 4*z3 )

       + Y[d[2,2],u[2,1]]*Y[l[2,1]]*h^4*a2^2 * (  - 145/24 + 2*z3 )

       + Y[d[2,2],u[2,1],u[1,2]]*h^4*a2^2 * (  - 29/12 - z3 )

       + Y[d[2,2],u[2,2]]*h^3*a2^2 * ( 27/8 )

       + Y[d[2,2],u[2,2]]*h^4*a2^2*a3 * ( 145/6 - 56*z3 )

       + Y[d[2,2],u[2,2]]*h^4*a2^3 * ( 2721/64 + 27/2*z3 )

       + Y[d[2,2],u[2,2]]*h^4*a1*a2^2 * ( 10073/576 - 26/3*z3 )

       + Y[d[2,2],u[2,2]]*Y[l[2,2]]*h^4*a2^2 * (  - 145/12 + 4*z3 )

       + Y[d[2,2],u[2,2],u[1,1]]*h^4*a2^2 * ( 97/96 - 1/2*z3 )

       + Y[d[2,2],u[2,2],u[2,2]]*h^4*a2^2 * ( 79/32 - 6*z3 )

       + Y[d[2,2],d[2,2]]*h^3*a2^2 * ( 57/16 )

       + Y[d[2,2],d[2,2]]*h^4*a2^2*a3 * ( 41/4 + 12*z3 )

       + Y[d[2,2],d[2,2]]*h^4*a2^3 * ( 12359/128 - 57/4*z3 )

       + Y[d[2,2],d[2,2]]*h^4*a1*a2^2 * ( 6299/384 - 1/4*z3 )

       + Y[d[2,2],d[2,2]]*Y[l[2,2]]*h^4*a2^2 * (  - 155/8 )

       + Y[d[2,2],d[2,2]]*alam[2,2,2,2]*h^4*a2^2 * (  - 39/2 )

       + Y[d[2,2],d[2,2],u[1,1]]*h^4*a2^2 * (  - 137/32 )

       + Y[d[2,2],d[2,2],u[2,2]]*h^4*a2^2 * ( 79/32 - 6*z3 )

       + Y[d[2,2],d[2,2],d[2,2]]*h^4*a2^2 * (  - 175/32 - 9/2*z3 )

       + Y[l[1,1]]*h^2*a2^2 * (  - 1/2 )

       + Y[l[1,1]]*h^3*a2^3 * (  - 243/32 )

       + Y[l[1,1]]*h^3*a1*a2^2 * (  - 85/32 )

       + Y[l[1,1]]*h^4*a2^4 * (  - 303173/2304 + 167/12*z3 )

       + Y[l[1,1]]*h^4*a2^4*ng * ( 9119/432 - 2/9*z3 )

       + Y[l[1,1]]*h^4*a1*a2^3 * (  - 15341/384 - 8*z3 )

       + Y[l[1,1]]*h^4*a1^2*a2^2 * ( 106289/6912 - 155/36*z3 )

       + Y[l[1,1]]*h^4*a1^2*a2^2*ng * ( 14149/1296 - 10/27*z3 )

       + Y[l[1,1]]^2*h^3*a2^2 * ( 5/8 )

       + Y[l[1,1]]^2*h^4*a2^3 * ( 8927/576 - 1/6*z3 )

       + Y[l[1,1]]^2*h^4*a1*a2^2 * ( 3065/576 - 1/6*z3 )

       + Y[l[1,1]]^3*h^4*a2^2 * (  - 1/8 )

       + Y[l[1,1]]*Y[l[1,1],l[1,1]]*h^4*a2^2 * (  - 155/24 )

       + Y[l[1,1]]*Y[l[1,1],l[2,2]]*h^4*a2^2 * (  - 15/8 )

       + Y[l[1,1]]*Y[l[1,2]]*Y[l[2,1]]*h^4*a2^2 * (  - 3/8 )

       + Y[l[1,1]]*Y[l[1,2],l[2,1]]*h^4*a2^2 * (  - 55/12 )

       + Y[l[1,1]]*alam[1,1,1,1]*h^4*a2^3 * (  - 25/2 )

       + Y[l[1,1]]*alam[1,1,1,1]*h^4*a1*a2^2 * (  - 1/6 )

       + Y[l[1,1]]*alam[1,1,1,1]^2*h^4*a2^2 * ( 25 )

       + Y[l[1,1]]*alam[1,1,2,2]*h^4*a2^3 * (  - 25/3 )

       + Y[l[1,1]]*alam[1,1,2,2]^2*h^4*a2^2 * ( 50/3 )

       + Y[l[1,1]]*alam[1,1,2,2]*alam[1,2,2,1]*h^4*a2^2 * ( 50/3 )

       + Y[l[1,1]]*alam[1,2,1,1]*alam[2,1,1,1]*h^4*a2^2 * ( 75 )

       + Y[l[1,1]]*alam[1,2,1,2]*alam[2,1,2,1]*h^4*a2^2 * ( 25 )

       + Y[l[1,1]]*alam[1,2,2,1]*h^4*a2^3 * (  - 25/6 )

       + Y[l[1,1]]*alam[1,2,2,1]*h^4*a1*a2^2 * (  - 1/6 )

       + Y[l[1,1]]*alam[1,2,2,1]^2*h^4*a2^2 * ( 50/3 )

       + Y[l[1,1]]*alam[2,2,1,2]*alam[2,2,2,1]*h^4*a2^2 * ( 25 )

       + Y[l[1,1],l[1,1]]*h^3*a2^2 * ( 19/16 )

       + Y[l[1,1],l[1,1]]*h^4*a2^3 * ( 12359/384 - 19/4*z3 )

       + Y[l[1,1],l[1,1]]*h^4*a1*a2^2 * ( 1393/384 + 17/4*z3 )

       + Y[l[1,1],l[1,1]]*alam[1,1,1,1]*h^4*a2^2 * (  - 13/2 )

       + Y[l[1,1],l[1,1],l[1,1]]*h^4*a2^2 * (  - 175/96 - 3/2*z3 )

       + Y[l[1,1],l[1,1],l[2,2]]*h^4*a2^2 * (  - 137/96 )

       + Y[l[1,1],l[1,2]]*Y[l[2,1]]*h^4*a2^2 * (  - 155/24 )

       + Y[l[1,1],l[1,2]]*alam[1,2,1,1]*h^4*a2^2 * (  - 13 )

       + Y[l[1,1],l[1,2],l[2,1]]*h^4*a2^2 * (  - 59/24 )

       + Y[l[1,1],l[2,1]]*Y[l[1,2]]*h^4*a2^2 * (  - 155/24 )

       + Y[l[1,1],l[2,1]]*alam[2,1,1,1]*h^4*a2^2 * (  - 13 )

       + Y[l[1,1],l[2,1],l[1,2]]*h^4*a2^2 * (  - 19/12 - 9/2*z3 )

       + Y[l[1,1],l[2,2]]*h^3*a2^2 * ( 5/8 )

       + Y[l[1,1],l[2,2]]*h^4*a2^3 * ( 8879/576 - 1/6*z3 )

       + Y[l[1,1],l[2,2]]*h^4*a1*a2^2 * ( 2585/576 - 1/6*z3 )

       + Y[l[1,1],l[2,2]]*Y[l[2,2]]*h^4*a2^2 * (  - 15/8 )

       + Y[l[1,1],l[2,2]]*alam[1,1,2,2]*h^4*a2^2 * (  - 13/3 )

       + Y[l[1,1],l[2,2]]*alam[1,2,2,1]*h^4*a2^2 * (  - 26/3 )

       + Y[l[1,1],l[2,2],l[2,2]]*h^4*a2^2 * (  - 137/96 )

       + Y[l[1,2]]*Y[l[2,1]]*h^3*a2^2 * ( 5/4 )

       + Y[l[1,2]]*Y[l[2,1]]*h^4*a2^3 * ( 8927/288 - 1/3*z3 )

       + Y[l[1,2]]*Y[l[2,1]]*h^4*a1*a2^2 * ( 3065/288 - 1/3*z3 )

       + Y[l[1,2]]*Y[l[2,1]]*Y[l[2,2]]*h^4*a2^2 * (  - 3/8 )

       + Y[l[1,2]]*Y[l[2,1],l[2,2]]*h^4*a2^2 * (  - 155/24 )

       + Y[l[1,2]]*alam[1,1,1,1]*alam[1,2,1,1]*h^4*a2^2 * ( 25 )

       + Y[l[1,2]]*alam[1,1,2,2]*alam[1,2,1,1]*h^4*a2^2 * ( 25 )

       + Y[l[1,2]]*alam[1,1,2,2]*alam[2,2,1,2]*h^4*a2^2 * ( 25 )

       + Y[l[1,2]]*alam[1,2,1,1]*h^4*a2^3 * (  - 25/2 )

       + Y[l[1,2]]*alam[1,2,1,1]*h^4*a1*a2^2 * (  - 1/6 )

       + Y[l[1,2]]*alam[1,2,1,1]*alam[1,2,2,1]*h^4*a2^2 * ( 25 )

       + Y[l[1,2]]*alam[1,2,1,2]*alam[2,1,1,1]*h^4*a2^2 * ( 25 )

       + Y[l[1,2]]*alam[1,2,1,2]*alam[2,2,2,1]*h^4*a2^2 * ( 25 )

       + Y[l[1,2]]*alam[1,2,2,1]*alam[2,2,1,2]*h^4*a2^2 * ( 25 )

       + Y[l[1,2]]*alam[2,2,1,2]*h^4*a2^3 * (  - 25/2 )

       + Y[l[1,2]]*alam[2,2,1,2]*h^4*a1*a2^2 * (  - 1/6 )

       + Y[l[1,2]]*alam[2,2,1,2]*alam[2,2,2,2]*h^4*a2^2 * ( 25 )

       + Y[l[1,2],l[1,2]]*alam[1,2,1,2]*h^4*a2^2 * (  - 13/2 )

       + Y[l[1,2],l[2,1]]*h^3*a2^2 * ( 7/4 )

       + Y[l[1,2],l[2,1]]*h^4*a2^3 * ( 14099/288 - 28/3*z3 )

       + Y[l[1,2],l[2,1]]*h^4*a1*a2^2 * ( 797/288 + 26/3*z3 )

       + Y[l[1,2],l[2,1]]*Y[l[2,2]]*h^4*a2^2 * (  - 55/12 )

       + Y[l[1,2],l[2,1]]*alam[1,1,2,2]*h^4*a2^2 * (  - 26/3 )

       + Y[l[1,2],l[2,1]]*alam[1,2,2,1]*h^4*a2^2 * (  - 13/3 )

       + Y[l[1,2],l[2,1],l[2,2]]*h^4*a2^2 * (  - 19/12 - 9/2*z3 )

       + Y[l[1,2],l[2,2]]*Y[l[2,1]]*h^4*a2^2 * (  - 155/24 )

       + Y[l[1,2],l[2,2]]*alam[2,2,1,2]*h^4*a2^2 * (  - 13 )

       + Y[l[1,2],l[2,2],l[2,1]]*h^4*a2^2 * (  - 59/24 )

       + Y[l[2,1]]*alam[1,1,1,1]*alam[2,1,1,1]*h^4*a2^2 * ( 25 )

       + Y[l[2,1]]*alam[1,1,2,2]*alam[2,1,1,1]*h^4*a2^2 * ( 25 )

       + Y[l[2,1]]*alam[1,1,2,2]*alam[2,2,2,1]*h^4*a2^2 * ( 25 )

       + Y[l[2,1]]*alam[1,2,1,1]*alam[2,1,2,1]*h^4*a2^2 * ( 25 )

       + Y[l[2,1]]*alam[1,2,2,1]*alam[2,1,1,1]*h^4*a2^2 * ( 25 )

       + Y[l[2,1]]*alam[1,2,2,1]*alam[2,2,2,1]*h^4*a2^2 * ( 25 )

       + Y[l[2,1]]*alam[2,1,1,1]*h^4*a2^3 * (  - 25/2 )

       + Y[l[2,1]]*alam[2,1,1,1]*h^4*a1*a2^2 * (  - 1/6 )

       + Y[l[2,1]]*alam[2,1,2,1]*alam[2,2,1,2]*h^4*a2^2 * ( 25 )

       + Y[l[2,1]]*alam[2,2,2,1]*h^4*a2^3 * (  - 25/2 )

       + Y[l[2,1]]*alam[2,2,2,1]*h^4*a1*a2^2 * (  - 1/6 )

       + Y[l[2,1]]*alam[2,2,2,1]*alam[2,2,2,2]*h^4*a2^2 * ( 25 )

       + Y[l[2,1],l[2,1]]*alam[2,1,2,1]*h^4*a2^2 * (  - 13/2 )

       + Y[l[2,1],l[2,2]]*alam[2,2,2,1]*h^4*a2^2 * (  - 13 )

       + Y[l[2,2]]*h^2*a2^2 * (  - 1/2 )

       + Y[l[2,2]]*h^3*a2^3 * (  - 243/32 )

       + Y[l[2,2]]*h^3*a1*a2^2 * (  - 85/32 )

       + Y[l[2,2]]*h^4*a2^4 * (  - 303173/2304 + 167/12*z3 )

       + Y[l[2,2]]*h^4*a2^4*ng * ( 9119/432 - 2/9*z3 )

       + Y[l[2,2]]*h^4*a1*a2^3 * (  - 15341/384 - 8*z3 )

       + Y[l[2,2]]*h^4*a1^2*a2^2 * ( 106289/6912 - 155/36*z3 )

       + Y[l[2,2]]*h^4*a1^2*a2^2*ng * ( 14149/1296 - 10/27*z3 )

       + Y[l[2,2]]^2*h^3*a2^2 * ( 5/8 )

       + Y[l[2,2]]^2*h^4*a2^3 * ( 8927/576 - 1/6*z3 )

       + Y[l[2,2]]^2*h^4*a1*a2^2 * ( 3065/576 - 1/6*z3 )

       + Y[l[2,2]]^3*h^4*a2^2 * (  - 1/8 )

       + Y[l[2,2]]*Y[l[2,2],l[2,2]]*h^4*a2^2 * (  - 155/24 )

       + Y[l[2,2]]*alam[1,1,2,2]*h^4*a2^3 * (  - 25/3 )

       + Y[l[2,2]]*alam[1,1,2,2]^2*h^4*a2^2 * ( 50/3 )

       + Y[l[2,2]]*alam[1,1,2,2]*alam[1,2,2,1]*h^4*a2^2 * ( 50/3 )

       + Y[l[2,2]]*alam[1,2,1,1]*alam[2,1,1,1]*h^4*a2^2 * ( 25 )

       + Y[l[2,2]]*alam[1,2,1,2]*alam[2,1,2,1]*h^4*a2^2 * ( 25 )

       + Y[l[2,2]]*alam[1,2,2,1]*h^4*a2^3 * (  - 25/6 )

       + Y[l[2,2]]*alam[1,2,2,1]*h^4*a1*a2^2 * (  - 1/6 )

       + Y[l[2,2]]*alam[1,2,2,1]^2*h^4*a2^2 * ( 50/3 )

       + Y[l[2,2]]*alam[2,2,1,2]*alam[2,2,2,1]*h^4*a2^2 * ( 75 )

       + Y[l[2,2]]*alam[2,2,2,2]*h^4*a2^3 * (  - 25/2 )

       + Y[l[2,2]]*alam[2,2,2,2]*h^4*a1*a2^2 * (  - 1/6 )

       + Y[l[2,2]]*alam[2,2,2,2]^2*h^4*a2^2 * ( 25 )

       + Y[l[2,2],l[2,2]]*h^3*a2^2 * ( 19/16 )

       + Y[l[2,2],l[2,2]]*h^4*a2^3 * ( 12359/384 - 19/4*z3 )

       + Y[l[2,2],l[2,2]]*h^4*a1*a2^2 * ( 1393/384 + 17/4*z3 )

       + Y[l[2,2],l[2,2]]*alam[2,2,2,2]*h^4*a2^2 * (  - 13/2 )

       + Y[l[2,2],l[2,2],l[2,2]]*h^4*a2^2 * (  - 175/96 - 3/2*z3 )

       + alam[1,1,1,1]*h^3*a2^3 * ( 3/2 )

       + alam[1,1,1,1]*h^3*a1*a2^2 * ( 1/2 )

       + alam[1,1,1,1]*h^4*a2^4 * ( 949/16 )

       + alam[1,1,1,1]*h^4*a2^4*ng * ( 1/3 )

       + alam[1,1,1,1]*h^4*a1*a2^3 * ( 115/8 )

       + alam[1,1,1,1]*h^4*a1^2*a2^2 * ( 367/144 )

       + alam[1,1,1,1]*h^4*a1^2*a2^2*ng * ( 5/27 )

       + alam[1,1,1,1]^2*h^3*a2^2 * (  - 3 )

       + alam[1,1,1,1]^2*h^4*a2^3 * (  - 363/4 )

       + alam[1,1,1,1]^2*h^4*a1*a2^2 * (  - 109/4 )

       + alam[1,1,1,1]^3*h^4*a2^2 * ( 52 )

       + alam[1,1,1,1]*alam[1,1,2,2]*h^4*a2^3 * (  - 2 )

       + alam[1,1,1,1]*alam[1,1,2,2]^2*h^4*a2^2 * ( 60 )

       + alam[1,1,1,1]*alam[1,1,2,2]*alam[1,2,2,1]*h^4*a2^2 * ( 60 )

       + alam[1,1,1,1]*alam[1,2,1,1]*alam[2,1,1,1]*h^4*a2^2 * ( 312 )

       + alam[1,1,1,1]*alam[1,2,1,2]*alam[2,1,2,1]*h^4*a2^2 * ( 14 )

       + alam[1,1,1,1]*alam[1,2,2,1]*h^4*a2^3 * (  - 1 )

       + alam[1,1,1,1]*alam[1,2,2,1]*h^4*a1*a2^2 * (  - 1/3 )

       + alam[1,1,1,1]*alam[1,2,2,1]^2*h^4*a2^2 * ( 22 )

       + alam[1,1,2,2]*h^3*a2^3 * ( 2 )

       + alam[1,1,2,2]*h^4*a2^4 * ( 949/12 )

       + alam[1,1,2,2]*h^4*a2^4*ng * ( 4/9 )

       + alam[1,1,2,2]*h^4*a1*a2^3 * ( 17/2 )

       + alam[1,1,2,2]*h^4*a1^2*a2^2 * ( 3/4 )

       + alam[1,1,2,2]^2*h^3*a2^2 * (  - 4 )

       + alam[1,1,2,2]^2*h^4*a2^3 * (  - 361/3 )

       + alam[1,1,2,2]^2*h^4*a1*a2^2 * (  - 95/3 )

       + alam[1,1,2,2]^3*h^4*a2^2 * ( 16 )

       + alam[1,1,2,2]^2*alam[1,2,2,1]*h^4*a2^2 * ( 24 )

       + alam[1,1,2,2]^2*alam[2,2,2,2]*h^4*a2^2 * ( 60 )

       + alam[1,1,2,2]*alam[1,2,1,1]*alam[2,1,1,1]*h^4*a2^2 * ( 132 )

       + alam[1,1,2,2]*alam[1,2,1,1]*alam[2,2,2,1]*h^4*a2^2 * ( 180 )

       + alam[1,1,2,2]*alam[1,2,1,2]*alam[2,1,2,1]*h^4*a2^2 * ( 104 )

       + alam[1,1,2,2]*alam[1,2,2,1]*h^3*a2^2 * (  - 4 )

       + alam[1,1,2,2]*alam[1,2,2,1]*h^4*a2^3 * (  - 361/3 )

       + alam[1,1,2,2]*alam[1,2,2,1]*h^4*a1*a2^2 * (  - 45 )

       + alam[1,1,2,2]*alam[1,2,2,1]^2*h^4*a2^2 * ( 64 )

       + alam[1,1,2,2]*alam[1,2,2,1]*alam[2,2,2,2]*h^4*a2^2 * ( 60 )

       + alam[1,1,2,2]*alam[2,1,1,1]*alam[2,2,1,2]*h^4*a2^2 * ( 180 )

       + alam[1,1,2,2]*alam[2,2,1,2]*alam[2,2,2,1]*h^4*a2^2 * ( 132 )

       + alam[1,1,2,2]*alam[2,2,2,2]*h^4*a2^3 * (  - 2 )

       + alam[1,2,1,1]^2*alam[2,1,2,1]*h^4*a2^2 * ( 142 )

       + alam[1,2,1,1]*alam[1,2,2,1]*alam[2,1,1,1]*h^4*a2^2 * ( 208 )

       + alam[1,2,1,1]*alam[1,2,2,1]*alam[2,2,2,1]*h^4*a2^2 * ( 104 )

       + alam[1,2,1,1]*alam[2,1,1,1]*h^3*a2^2 * (  - 12 )

       + alam[1,2,1,1]*alam[2,1,1,1]*h^4*a2^3 * (  - 360 )

       + alam[1,2,1,1]*alam[2,1,1,1]*h^4*a1*a2^2 * (  - 326/3 )

       + alam[1,2,1,1]*alam[2,1,2,1]*alam[2,2,1,2]*h^4*a2^2 * ( 28 )

       + alam[1,2,1,1]*alam[2,2,2,1]*h^4*a2^3 * (  - 3 )

       + alam[1,2,1,1]*alam[2,2,2,1]*h^4*a1*a2^2 * (  - 1/3 )

       + alam[1,2,1,2]*alam[1,2,2,1]*alam[2,1,2,1]*h^4*a2^2 * ( 180 )

       + alam[1,2,1,2]*alam[2,1,1,1]^2*h^4*a2^2 * ( 142 )

       + alam[1,2,1,2]*alam[2,1,1,1]*alam[2,2,2,1]*h^4*a2^2 * ( 28 )

       + alam[1,2,1,2]*alam[2,1,2,1]*h^3*a2^2 * (  - 6 )

       + alam[1,2,1,2]*alam[2,1,2,1]*h^4*a2^3 * (  - 357/2 )

       + alam[1,2,1,2]*alam[2,1,2,1]*h^4*a1*a2^2 * (  - 325/6 )

       + alam[1,2,1,2]*alam[2,1,2,1]*alam[2,2,2,2]*h^4*a2^2 * ( 14 )

       + alam[1,2,1,2]*alam[2,2,2,1]^2*h^4*a2^2 * ( 142 )

       + alam[1,2,2,1]*h^3*a2^3 * ( 1 )

       + alam[1,2,2,1]*h^3*a1*a2^2 * ( 1 )

       + alam[1,2,2,1]*h^4*a2^4 * ( 949/24 )

       + alam[1,2,2,1]*h^4*a2^4*ng * ( 2/9 )

       + alam[1,2,2,1]*h^4*a1*a2^3 * ( 81/4 )

       + alam[1,2,2,1]*h^4*a1^2*a2^2 * ( 313/72 )

       + alam[1,2,2,1]*h^4*a1^2*a2^2*ng * ( 10/27 )

       + alam[1,2,2,1]^2*h^3*a2^2 * (  - 4 )

       + alam[1,2,2,1]^2*h^4*a2^3 * (  - 358/3 )

       + alam[1,2,2,1]^2*h^4*a1*a2^2 * (  - 32 )

       + alam[1,2,2,1]^3*h^4*a2^2 * ( 28 )

       + alam[1,2,2,1]^2*alam[2,2,2,2]*h^4*a2^2 * ( 22 )

       + alam[1,2,2,1]*alam[2,1,1,1]*alam[2,2,1,2]*h^4*a2^2 * ( 104 )

       + alam[1,2,2,1]*alam[2,2,1,2]*alam[2,2,2,1]*h^4*a2^2 * ( 208 )

       + alam[1,2,2,1]*alam[2,2,2,2]*h^4*a2^3 * (  - 1 )

       + alam[1,2,2,1]*alam[2,2,2,2]*h^4*a1*a2^2 * (  - 1/3 )

       + alam[2,1,1,1]*alam[2,2,1,2]*h^4*a2^3 * (  - 3 )

       + alam[2,1,1,1]*alam[2,2,1,2]*h^4*a1*a2^2 * (  - 1/3 )

       + alam[2,1,2,1]*alam[2,2,1,2]^2*h^4*a2^2 * ( 142 )

       + alam[2,2,1,2]*alam[2,2,2,1]*h^3*a2^2 * (  - 12 )

       + alam[2,2,1,2]*alam[2,2,2,1]*h^4*a2^3 * (  - 360 )

       + alam[2,2,1,2]*alam[2,2,2,1]*h^4*a1*a2^2 * (  - 326/3 )

       + alam[2,2,1,2]*alam[2,2,2,1]*alam[2,2,2,2]*h^4*a2^2 * ( 312 )

       + alam[2,2,2,2]*h^3*a2^3 * ( 3/2 )

       + alam[2,2,2,2]*h^3*a1*a2^2 * ( 1/2 )

       + alam[2,2,2,2]*h^4*a2^4 * ( 949/16 )

       + alam[2,2,2,2]*h^4*a2^4*ng * ( 1/3 )

       + alam[2,2,2,2]*h^4*a1*a2^3 * ( 115/8 )

       + alam[2,2,2,2]*h^4*a1^2*a2^2 * ( 367/144 )

       + alam[2,2,2,2]*h^4*a1^2*a2^2*ng * ( 5/27 )

       + alam[2,2,2,2]^2*h^3*a2^2 * (  - 3 )

       + alam[2,2,2,2]^2*h^4*a2^3 * (  - 363/4 )

       + alam[2,2,2,2]^2*h^4*a1*a2^2 * (  - 109/4 )

       + alam[2,2,2,2]^3*h^4*a2^2 * ( 52 ))


==> anc/ba2.NHDM <==
( + h*a2^2 * (  - 22/3 )

       + h*a2^2*nd * ( 1/6 )

       + h*a2^2*ng * ( 4/3 )

       + h^2*a2^2*a3*ng * ( 4 )

       + h^2*a2^3 * (  - 136/3 )

       + h^2*a2^3*nd * ( 13/6 )

       + h^2*a2^3*ng * ( 49/3 )

       + h^2*a1*a2^2*nd * ( 1/2 )

       + h^2*a1*a2^2*ng * ( 1/3 )

       + h^3*a2^2*a3^2*ng * ( 125/3 )

       + h^3*a2^2*a3^2*ng^2 * (  - 44/9 )

       + h^3*a2^3*a3*ng * ( 13 )

       + h^3*a2^4 * (  - 11428/27 )

       + h^3*a2^4*nd * ( 65131/1728 )

       + h^3*a2^4*nd^2 * (  - 425/864 )

       + h^3*a2^4*ng * ( 52417/216 )

       + h^3*a2^4*ng*nd * (  - 1121/216 )

       + h^3*a2^4*ng^2 * (  - 415/27 )

       + h^3*a1*a2^2*a3*ng * (  - 1/9 )

       + h^3*a1*a2^3*nd * ( 187/32 )

       + h^3*a1*a2^3*ng * ( 13/12 )

       + h^3*a1^2*a2^2*nd * ( 29/64 )

       + h^3*a1^2*a2^2*nd^2 * (  - 49/288 )

       + h^3*a1^2*a2^2*ng * (  - 7/216 )

       + h^3*a1^2*a2^2*ng*nd * (  - 91/72 )

       + h^3*a1^2*a2^2*ng^2 * (  - 55/81 )

       + h^4*a2^2*a3^3*ng * ( 10487/27 + 1760/9*z3 )

       + h^4*a2^2*a3^3*ng^2 * (  - 2828/27 - 3520/27*z3 )

       + h^4*a2^2*a3^3*ng^3 * (  - 1232/243 )

       + h^4*a2^3*a3^2*ng * ( 3548/9 - 440/3*z3 )

       + h^4*a2^3*a3^2*ng^2 * (  - 961/27 - 200/9*z3 )

       + h^4*a2^4*a3*ng * (  - 3007/216 + 1040/9*z3 )

       + h^4*a2^4*a3*ng*nd * (  - 1553/108 + 140/9*z3 )

       + h^4*a2^4*a3*ng^2 * (  - 2782/27 + 976/9*z3 )

       + h^4*a2^5 * (  - 1190824/243 - 13376/9*z3 )

       + h^4*a2^5*nd * ( 14734247/20736 - 610/9*z3 )

       + h^4*a2^5*nd^2 * (  - 1537/81 - 101/36*z3 )

       + h^4*a2^5*nd^3 * ( 497/15552 )

       + h^4*a2^5*ng * ( 10075123/2592 + 2468/9*z3 )

       + h^4*a2^5*ng*nd * (  - 249851/1296 - 737/18*z3 )

       + h^4*a2^5*ng*nd^2 * (  - 49/1296 )

       + h^4*a2^5*ng^2 * (  - 1035/2 - 148*z3 )

       + h^4*a2^5*ng^2*nd * (  - 46/27 )

       + h^4*a2^5*ng^3 * (  - 1772/243 )

       + h^4*a1*a2^2*a3^2*ng * ( 16/81 - 88/27*z3 )

       + h^4*a1*a2^2*a3^2*ng^2 * (  - 2201/243 + 824/81*z3 )

       + h^4*a1*a2^3*a3*ng * ( 161/36 )

       + h^4*a1*a2^4*nd * ( 575305/6912 + 38/9*z3 )

       + h^4*a1*a2^4*nd^2 * (  - 2527/864 + 17/36*z3 )

       + h^4*a1*a2^4*ng * (  - 3007/2592 + 260/27*z3 )

       + h^4*a1*a2^4*ng*nd * (  - 23291/1296 + 247/54*z3 )

       + h^4*a1*a2^4*ng^2 * (  - 1391/162 + 244/27*z3 )

       + h^4*a1^2*a2^2*a3*ng * (  - 23/216 )

       + h^4*a1^2*a2^2*a3*ng*nd * (  - 9349/972 + 796/81*z3 )

       + h^4*a1^2*a2^2*a3*ng^2 * (  - 4174/729 + 1744/243*z3 )

       + h^4*a1^2*a2^3*nd * ( 1137/256 )

       + h^4*a1^2*a2^3*nd^2 * (  - 997/216 + 65/36*z3 )

       + h^4*a1^2*a2^3*ng * ( 1127/864 )

       + h^4*a1^2*a2^3*ng*nd * (  - 29575/1296 + 257/54*z3 )

       + h^4*a1^2*a2^3*ng^2 * (  - 2659/486 + 20/81*z3 )

       + h^4*a1^3*a2^2*nd * (  - 3/256 )

       + h^4*a1^3*a2^2*nd^2 * (  - 215/216 + 7/36*z3 )

       + h^4*a1^3*a2^2*nd^3 * ( 323/15552 )

       + h^4*a1^3*a2^2*ng * (  - 1403/7776 )

       + h^4*a1^3*a2^2*ng*nd * (  - 102631/11664 + 3155/486*z3 )

       + h^4*a1^3*a2^2*ng*nd^2 * ( 671/11664 )

       + h^4*a1^3*a2^2*ng^2 * (  - 18335/4374 + 3700/729*z3 )

       + h^4*a1^3*a2^2*ng^2*nd * (  - 1460/2187 )

       + h^4*a1^3*a2^2*ng^3 * (  - 7700/6561 )

       + Y[u[1,1]]*h^2*a2^2 * (  - 3/2 )

       + Y[u[1,1]]*h^3*a2^2*a3 * (  - 7 )

       + Y[u[1,1]]*h^3*a2^3 * (  - 729/32 )

       + Y[u[1,1]]*h^3*a1*a2^2 * (  - 593/96 )

       + Y[u[1,1]]*h^4*a2^2*a3^2 * (  - 823/6 + 52*z3 )

       + Y[u[1,1]]*h^4*a2^2*a3^2*ng * ( 86/3 + 32/3*z3 )

       + Y[u[1,1]]*h^4*a2^3*a3 * (  - 361/3 - 14*z3 )

       + Y[u[1,1]]*h^4*a2^4 * (  - 967235/2304 + 503/12*z3 )

       + Y[u[1,1]]*h^4*a2^4*nd * ( 14429/1152 - 1/12*z3 )

       + Y[u[1,1]]*h^4*a2^4*ng * ( 9119/144 - 2/3*z3 )

       + Y[u[1,1]]*h^4*a1*a2^2*a3 * ( 199/9 - 94/3*z3 )

       + Y[u[1,1]]*h^4*a1*a2^3 * (  - 102497/1152 - 35/3*z3 )

       + Y[u[1,1]]*h^4*a1^2*a2^2 * (  - 2003/2304 - 43/12*z3 )

       + Y[u[1,1]]*h^4*a1^2*a2^2*nd * ( 23429/3456 - 1/4*z3 )

       + Y[u[1,1]]*h^4*a1^2*a2^2*ng * ( 26515/1296 - 10/3*z3 )

       + Y[u[1,1],u[2,2]]*h^3*a2^2 * ( 15/16 )

       + Y[u[1,1],u[2,2]]*h^4*a2^2*a3 * ( 23/4 + 4*z3 )

       + Y[u[1,1],u[2,2]]*h^4*a2^3 * ( 8879/384 - 1/4*z3 )

       + Y[u[1,1],u[2,2]]*h^4*a1*a2^2 * ( 6311/1152 - 3/4*z3 )

       + Y[u[1,1],u[2,2],u[3,3]]*h^4*a2^2 * (  - 3/32 )

       + Y[u[1,1],u[2,2],d[3,3]]*h^4*a2^2 * (  - 9/32 )

       + Y[u[1,1],u[2,3],u[3,2]]*h^4*a2^2 * (  - 3/4 )

       + Y[u[1,1],u[2,3],d[2,3]]*h^4*a2^2 * ( 31/24 - 1/2*z3 )

       + Y[u[1,1],d[2,2]]*h^3*a2^2 * ( 15/8 )

       + Y[u[1,1],d[2,2]]*h^4*a2^2*a3 * ( 23/2 + 8*z3 )

       + Y[u[1,1],d[2,2]]*h^4*a2^3 * ( 8879/192 - 1/2*z3 )

       + Y[u[1,1],d[2,2]]*h^4*a1*a2^2 * ( 1999/192 - 4/3*z3 )

       + Y[u[1,1],d[2,2],d[3,3]]*h^4*a2^2 * (  - 9/32 )

       + Y[u[1,1],d[2,3],d[3,2]]*h^4*a2^2 * (  - 4 )

       + Y[u[1,2]]*Y[u[2,1]]*h^3*a2^2 * ( 45/8 )

       + Y[u[1,2]]*Y[u[2,1]]*h^4*a2^2*a3 * ( 99/2 - 48*z3 )

       + Y[u[1,2]]*Y[u[2,1]]*h^4*a2^3 * ( 8927/64 - 3/2*z3 )

       + Y[u[1,2]]*Y[u[2,1]]*h^4*a1*a2^2 * ( 5447/192 + 15/2*z3 )

       + Y[u[1,2]]*Y[u[2,1],u[3,3]]*h^4*a2^2 * (  - 9/2 )

       + Y[u[1,2]]*Y[u[2,1],d[3,3]]*h^4*a2^2 * (  - 135/8 )

       + Y[u[1,2]]*Y[u[2,3]]*Y[u[3,1]]*h^4*a2^2 * (  - 27/8 )

       + Y[u[1,2]]*Y[u[2,3]]*Y[d[1,3]]*h^4*a2^2 * (  - 81/16 )

       + Y[u[1,2]]*Y[u[2,3]]*Y[l[1,3]]*h^4*a2^2 * (  - 27/16 )

       + Y[u[1,2]]*Y[u[2,3],u[3,1]]*h^4*a2^2 * (  - 513/32 )

       + Y[u[1,2]]*Y[u[2,3],d[1,3]]*h^4*a2^2 * (  - 5/4 + 6*z3 )

       + Y[u[1,2]]*Y[u[3,1]]*Y[d[3,2]]*h^4*a2^2 * (  - 81/16 )

       + Y[u[1,2]]*Y[u[3,1]]*Y[l[3,2]]*h^4*a2^2 * (  - 27/16 )

       + Y[u[1,2]]*Y[u[3,1],u[2,3]]*h^4*a2^2 * (  - 807/32 )

       + Y[u[1,2]]*Y[u[3,1],d[3,2]]*h^4*a2^2 * (  - 5/4 + 6*z3 )

       + Y[u[1,2]]*Y[u[3,3],u[2,1]]*h^4*a2^2 * (  - 99/8 )

       + Y[u[1,2]]*Y[u[3,3],d[1,2]]*h^4*a2^2 * (  - 135/8 )

       + Y[u[1,2]]*Y[d[1,2]]*h^3*a2^2 * ( 45/4 )

       + Y[u[1,2]]*Y[d[1,2]]*h^4*a2^2*a3 * ( 99 - 96*z3 )

       + Y[u[1,2]]*Y[d[1,2]]*h^4*a2^3 * ( 7007/32 + 15*z3 )

       + Y[u[1,2]]*Y[d[1,2]]*h^4*a1*a2^2 * ( 1327/32 + 22*z3 )

       + Y[u[1,2]]*Y[d[1,2],d[3,3]]*h^4*a2^2 * (  - 9/2 )

       + Y[u[1,2]]*Y[d[1,3]]*Y[d[3,2]]*h^4*a2^2 * (  - 81/8 )

       + Y[u[1,2]]*Y[d[1,3]]*Y[l[3,2]]*h^4*a2^2 * (  - 27/8 )

       + Y[u[1,2]]*Y[d[1,3],d[3,2]]*h^4*a2^2 * (  - 513/32 )

       + Y[u[1,2]]*Y[d[3,2]]*Y[l[1,3]]*h^4*a2^2 * (  - 27/8 )

       + Y[u[1,2]]*Y[d[3,2],d[1,3]]*h^4*a2^2 * (  - 807/32 )

       + Y[u[1,2]]*Y[d[3,3],d[1,2]]*h^4*a2^2 * (  - 99/8 )

       + Y[u[1,2]]*Y[l[1,2]]*h^3*a2^2 * ( 15/4 )

       + Y[u[1,2]]*Y[l[1,2]]*h^4*a2^2*a3 * ( 33/2 - 16*z3 )

       + Y[u[1,2]]*Y[l[1,2]]*h^4*a2^3 * ( 7007/96 + 5*z3 )

       + Y[u[1,2]]*Y[l[1,2]]*h^4*a1*a2^2 * ( 5401/288 - 12*z3 )

       + Y[u[1,2]]*Y[l[1,2],l[3,3]]*h^4*a2^2 * (  - 3/2 )

       + Y[u[1,2]]*Y[l[1,3]]*Y[l[3,2]]*h^4*a2^2 * (  - 9/8 )

       + Y[u[1,2]]*Y[l[1,3],l[3,2]]*h^4*a2^2 * (  - 171/32 )

       + Y[u[1,2]]*Y[l[3,2],l[1,3]]*h^4*a2^2 * (  - 269/32 )

       + Y[u[1,2]]*Y[l[3,3],l[1,2]]*h^4*a2^2 * (  - 33/8 )

       + Y[u[1,2]]*alam[2,1,3,3]*h^4*a2^3 * (  - 25 )

       + Y[u[1,2]]*alam[2,3,3,1]*h^4*a2^3 * (  - 25/2 )

       + Y[u[1,2]]*alam[2,3,3,1]*h^4*a1*a2^2 * (  - 9/2 )

       + Y[u[1,2]]*alam[2,3,4,5]*alam[3,1,5,4]*h^4*a2^2 * ( 39/2 )

       + Y[u[1,2]]*alam[2,3,4,5]*alam[3,4,5,1]*h^4*a2^2 * ( 39/4 )

       + Y[u[1,2]]*alam[2,3,4,5]*alam[5,1,3,4]*h^4*a2^2 * ( 39/4 )

       + Y[u[1,2]]*alam[2,3,4,5]*alam[5,4,3,1]*h^4*a2^2 * ( 39/2 )

       + Y[u[1,2]]*alam[3,1,4,5]*alam[5,3,2,4]*h^4*a2^2 * ( 11/4 )

       + Y[u[1,2]]*alam[3,1,4,5]*alam[5,4,2,3]*h^4*a2^2 * ( 11/2 )

       + Y[u[1,2]]*alam[3,4,2,5]*alam[4,3,5,1]*h^4*a2^2 * ( 11/2 )

       + Y[u[1,2]]*alam[3,4,2,5]*alam[5,3,4,1]*h^4*a2^2 * ( 11/8 )

       + Y[u[1,2]]*alam[3,4,5,1]*alam[4,5,2,3]*h^4*a2^2 * ( 11/8 )

       + Y[u[1,2],u[2,1]]*h^3*a2^2 * ( 21/8 )

       + Y[u[1,2],u[2,1]]*h^4*a2^2*a3 * ( 9/2 + 8*z3 )

       + Y[u[1,2],u[2,1]]*h^4*a2^3 * ( 14099/192 - 14*z3 )

       + Y[u[1,2],u[2,1]]*h^4*a1*a2^2 * ( 4211/576 + 6*z3 )

       + Y[u[1,2],u[2,1],u[3,3]]*h^4*a2^2 * (  - 53/32 )

       + Y[u[1,2],u[2,1],d[3,3]]*h^4*a2^2 * (  - 4 )

       + Y[u[1,2],u[2,3],u[3,1]]*h^4*a2^2 * (  - 9/8 )

       + Y[u[1,2],u[2,3],d[1,3]]*h^4*a2^2 * ( 19/12 - z3 )

       + Y[u[1,2],u[3,1],u[2,3]]*h^4*a2^2 * (  - 1/4 - 9/2*z3 )

       + Y[u[1,2],u[3,1],d[3,2]]*h^4*a2^2 * ( 31/12 - 4*z3 )

       + Y[u[1,2],u[3,3]]*Y[d[1,2]]*h^4*a2^2 * (  - 9/2 )

       + Y[u[1,2],u[3,3]]*Y[l[1,2]]*h^4*a2^2 * (  - 3/2 )

       + Y[u[1,2],u[3,3],u[2,1]]*h^4*a2^2 * (  - 51/32 )

       + Y[u[1,2],u[3,3],d[1,2]]*h^4*a2^2 * ( 31/24 - 1/2*z3 )

       + Y[u[1,2],u[3,4]]*alam[2,1,4,3]*h^4*a2^2 * ( 1/2 )

       + Y[u[1,2],u[3,4]]*alam[2,3,4,1]*h^4*a2^2 * ( 1 )

       + Y[u[1,2],u[3,4]]*alam[4,1,2,3]*h^4*a2^2 * (  - 14 )

       + Y[u[1,2],u[3,4]]*alam[4,3,2,1]*h^4*a2^2 * (  - 7 )

       + Y[u[1,2],d[1,2]]*h^3*a2^2 * ( 3/2 )

       + Y[u[1,2],d[1,2]]*h^4*a2^2*a3 * ( 38/3 - 64*z3 )

       + Y[u[1,2],d[1,2]]*h^4*a2^3 * (  - 179/48 + 14*z3 )

       + Y[u[1,2],d[1,2]]*h^4*a1*a2^2 * ( 1019/144 - 22/3*z3 )

       + Y[u[1,2],d[1,2],d[3,3]]*h^4*a2^2 * ( 31/24 - 1/2*z3 )

       + Y[u[1,2],d[1,3],d[3,2]]*h^4*a2^2 * ( 19/12 - z3 )

       + Y[u[1,2],d[3,2],d[1,3]]*h^4*a2^2 * ( 31/12 - 4*z3 )

       + Y[u[1,2],d[3,3]]*Y[d[1,2]]*h^4*a2^2 * (  - 135/8 )

       + Y[u[1,2],d[3,3]]*Y[l[1,2]]*h^4*a2^2 * (  - 45/8 )

       + Y[u[1,2],d[3,3],d[1,2]]*h^4*a2^2 * ( 31/24 - 1/2*z3 )

       + Y[u[1,2],d[3,4]]*alam[2,1,3,4]*h^4*a2^2 * (  - 27/4 )

       + Y[u[1,2],d[3,4]]*alam[2,4,3,1]*h^4*a2^2 * ( 27/4 )

       + Y[u[1,2],d[3,4]]*alam[3,1,2,4]*h^4*a2^2 * ( 25/4 )

       + Y[u[1,2],d[3,4]]*alam[3,4,2,1]*h^4*a2^2 * (  - 25/4 )

       + Y[u[1,3],u[3,2]]*Y[d[1,2]]*h^4*a2^2 * (  - 513/32 )

       + Y[u[1,3],u[3,2]]*Y[l[1,2]]*h^4*a2^2 * (  - 171/32 )

       + Y[u[1,3],d[2,3]]*Y[d[1,2]]*h^4*a2^2 * (  - 5/4 + 6*z3 )

       + Y[u[1,3],d[2,3]]*Y[l[1,2]]*h^4*a2^2 * (  - 5/12 + 2*z3 )

       + Y[u[3,2],u[1,3]]*Y[d[1,2]]*h^4*a2^2 * (  - 807/32 )

       + Y[u[3,2],u[1,3]]*Y[l[1,2]]*h^4*a2^2 * (  - 269/32 )

       + Y[u[3,2],d[3,1]]*Y[d[1,2]]*h^4*a2^2 * (  - 5/4 + 6*z3 )

       + Y[u[3,2],d[3,1]]*Y[l[1,2]]*h^4*a2^2 * (  - 5/12 + 2*z3 )

       + Y[u[3,3],u[1,2]]*Y[d[1,2]]*h^4*a2^2 * (  - 99/8 )

       + Y[u[3,3],u[1,2]]*Y[l[1,2]]*h^4*a2^2 * (  - 33/8 )

       + Y[u[3,3],d[2,1]]*Y[d[1,2]]*h^4*a2^2 * (  - 135/8 )

       + Y[u[3,3],d[2,1]]*Y[l[1,2]]*h^4*a2^2 * (  - 45/8 )

       + Y[d[1,1]]*h^2*a2^2 * (  - 3/2 )

       + Y[d[1,1]]*h^3*a2^2*a3 * (  - 7 )

       + Y[d[1,1]]*h^3*a2^3 * (  - 729/32 )

       + Y[d[1,1]]*h^3*a1*a2^2 * (  - 533/96 )

       + Y[d[1,1]]*h^4*a2^2*a3^2 * (  - 823/6 + 52*z3 )

       + Y[d[1,1]]*h^4*a2^2*a3^2*ng * ( 86/3 + 32/3*z3 )

       + Y[d[1,1]]*h^4*a2^3*a3 * (  - 361/3 - 14*z3 )

       + Y[d[1,1]]*h^4*a2^4 * (  - 967235/2304 + 503/12*z3 )

       + Y[d[1,1]]*h^4*a2^4*nd * ( 14429/1152 - 1/12*z3 )

       + Y[d[1,1]]*h^4*a2^4*ng * ( 9119/144 - 2/3*z3 )

       + Y[d[1,1]]*h^4*a1*a2^2*a3 * ( 5/3 - 26*z3 )

       + Y[d[1,1]]*h^4*a1*a2^3 * (  - 90029/1152 - 5/3*z3 )

       + Y[d[1,1]]*h^4*a1^2*a2^2 * (  - 37537/6912 + 1/36*z3 )

       + Y[d[1,1]]*h^4*a1^2*a2^2*nd * ( 13465/3456 - 7/36*z3 )

       + Y[d[1,1]]*h^4*a1^2*a2^2*ng * ( 17447/1296 - 70/27*z3 )

       + Y[d[1,1],d[2,2]]*h^3*a2^2 * ( 15/16 )

       + Y[d[1,1],d[2,2]]*h^4*a2^2*a3 * ( 23/4 + 4*z3 )

       + Y[d[1,1],d[2,2]]*h^4*a2^3 * ( 8879/384 - 1/4*z3 )

       + Y[d[1,1],d[2,2]]*h^4*a1*a2^2 * ( 5971/1152 - 7/12*z3 )

       + Y[d[1,1],d[2,2],d[3,3]]*h^4*a2^2 * (  - 3/32 )

       + Y[d[1,1],d[2,3],d[3,2]]*h^4*a2^2 * (  - 3/4 )

       + Y[d[1,2]]*Y[d[2,1]]*h^3*a2^2 * ( 45/8 )

       + Y[d[1,2]]*Y[d[2,1]]*h^4*a2^2*a3 * ( 99/2 - 48*z3 )

       + Y[d[1,2]]*Y[d[2,1]]*h^4*a2^3 * ( 8927/64 - 3/2*z3 )

       + Y[d[1,2]]*Y[d[2,1]]*h^4*a1*a2^2 * ( 4819/192 + 17/2*z3 )

       + Y[d[1,2]]*Y[d[2,1],d[3,3]]*h^4*a2^2 * (  - 9/2 )

       + Y[d[1,2]]*Y[d[2,3]]*Y[d[3,1]]*h^4*a2^2 * (  - 27/8 )

       + Y[d[1,2]]*Y[d[2,3]]*Y[l[3,1]]*h^4*a2^2 * (  - 27/16 )

       + Y[d[1,2]]*Y[d[2,3],d[3,1]]*h^4*a2^2 * (  - 513/32 )

       + Y[d[1,2]]*Y[d[3,1]]*Y[l[2,3]]*h^4*a2^2 * (  - 27/16 )

       + Y[d[1,2]]*Y[d[3,1],d[2,3]]*h^4*a2^2 * (  - 807/32 )

       + Y[d[1,2]]*Y[d[3,3],d[2,1]]*h^4*a2^2 * (  - 99/8 )

       + Y[d[1,2]]*Y[l[2,1]]*h^3*a2^2 * ( 15/4 )

       + Y[d[1,2]]*Y[l[2,1]]*h^4*a2^2*a3 * ( 33/2 - 16*z3 )

       + Y[d[1,2]]*Y[l[2,1]]*h^4*a2^3 * ( 8927/96 - z3 )

       + Y[d[1,2]]*Y[l[2,1]]*h^4*a1*a2^2 * ( 5471/288 + 7/3*z3 )

       + Y[d[1,2]]*Y[l[2,1],l[3,3]]*h^4*a2^2 * (  - 3/2 )

       + Y[d[1,2]]*Y[l[2,3]]*Y[l[3,1]]*h^4*a2^2 * (  - 9/8 )

       + Y[d[1,2]]*Y[l[2,3],l[3,1]]*h^4*a2^2 * (  - 171/32 )

       + Y[d[1,2]]*Y[l[3,1],l[2,3]]*h^4*a2^2 * (  - 269/32 )

       + Y[d[1,2]]*Y[l[3,3],l[2,1]]*h^4*a2^2 * (  - 33/8 )

       + Y[d[1,2]]*alam[1,2,3,3]*h^4*a2^3 * (  - 25 )

       + Y[d[1,2]]*alam[1,3,3,2]*h^4*a2^3 * (  - 25/2 )

       + Y[d[1,2]]*alam[1,3,3,2]*h^4*a1*a2^2 * (  - 17/2 )

       + Y[d[1,2]]*alam[1,3,4,5]*alam[3,2,5,4]*h^4*a2^2 * ( 39/2 )

       + Y[d[1,2]]*alam[1,3,4,5]*alam[3,4,5,2]*h^4*a2^2 * ( 39/4 )

       + Y[d[1,2]]*alam[1,3,4,5]*alam[5,2,3,4]*h^4*a2^2 * ( 39/4 )

       + Y[d[1,2]]*alam[1,3,4,5]*alam[5,4,3,2]*h^4*a2^2 * ( 39/2 )

       + Y[d[1,2]]*alam[3,2,4,5]*alam[5,3,1,4]*h^4*a2^2 * ( 11/4 )

       + Y[d[1,2]]*alam[3,2,4,5]*alam[5,4,1,3]*h^4*a2^2 * ( 11/2 )

       + Y[d[1,2]]*alam[3,4,1,5]*alam[4,3,5,2]*h^4*a2^2 * ( 11/2 )

       + Y[d[1,2]]*alam[3,4,1,5]*alam[5,3,4,2]*h^4*a2^2 * ( 11/8 )

       + Y[d[1,2]]*alam[3,4,5,2]*alam[4,5,1,3]*h^4*a2^2 * ( 11/8 )

       + Y[d[1,2],d[2,1]]*h^3*a2^2 * ( 21/8 )

       + Y[d[1,2],d[2,1]]*h^4*a2^2*a3 * ( 9/2 + 8*z3 )

       + Y[d[1,2],d[2,1]]*h^4*a2^3 * ( 14099/192 - 14*z3 )

       + Y[d[1,2],d[2,1]]*h^4*a1*a2^2 * ( 6463/576 + 1/3*z3 )

       + Y[d[1,2],d[2,1],d[3,3]]*h^4*a2^2 * (  - 53/32 )

       + Y[d[1,2],d[2,3],d[3,1]]*h^4*a2^2 * (  - 9/8 )

       + Y[d[1,2],d[3,1],d[2,3]]*h^4*a2^2 * (  - 1/4 - 9/2*z3 )

       + Y[d[1,2],d[3,3],d[2,1]]*h^4*a2^2 * (  - 51/32 )

       + Y[d[1,2],d[3,4]]*alam[1,2,3,4]*h^4*a2^2 * (  - 13/2 )

       + Y[d[1,2],d[3,4]]*alam[1,4,3,2]*h^4*a2^2 * (  - 13 )

       + Y[d[2,1],d[3,3]]*Y[l[1,2]]*h^4*a2^2 * (  - 3/2 )

       + Y[d[2,3],d[3,1]]*Y[l[1,2]]*h^4*a2^2 * (  - 171/32 )

       + Y[d[3,1],d[2,3]]*Y[l[1,2]]*h^4*a2^2 * (  - 269/32 )

       + Y[d[3,3],d[2,1]]*Y[l[1,2]]*h^4*a2^2 * (  - 33/8 )

       + Y[l[1,1]]*h^2*a2^2 * (  - 1/2 )

       + Y[l[1,1]]*h^3*a2^3 * (  - 243/32 )

       + Y[l[1,1]]*h^3*a1*a2^2 * (  - 85/32 )

       + Y[l[1,1]]*h^4*a2^4 * (  - 967235/6912 + 503/36*z3 )

       + Y[l[1,1]]*h^4*a2^4*nd * ( 14429/3456 - 1/36*z3 )

       + Y[l[1,1]]*h^4*a2^4*ng * ( 9119/432 - 2/9*z3 )

       + Y[l[1,1]]*h^4*a1*a2^3 * (  - 15341/384 - 8*z3 )

       + Y[l[1,1]]*h^4*a1^2*a2^2 * ( 5021/768 - 17/4*z3 )

       + Y[l[1,1]]*h^4*a1^2*a2^2*nd * ( 15275/3456 - 1/36*z3 )

       + Y[l[1,1]]*h^4*a1^2*a2^2*ng * ( 14149/1296 - 10/27*z3 )

       + Y[l[1,1],l[2,2]]*h^3*a2^2 * ( 5/16 )

       + Y[l[1,1],l[2,2]]*h^4*a2^3 * ( 8879/1152 - 1/12*z3 )

       + Y[l[1,1],l[2,2]]*h^4*a1*a2^2 * ( 2585/1152 - 1/12*z3 )

       + Y[l[1,1],l[2,2],l[3,3]]*h^4*a2^2 * (  - 1/32 )

       + Y[l[1,1],l[2,3],l[3,2]]*h^4*a2^2 * (  - 1/4 )

       + Y[l[1,2]]*Y[l[2,1]]*h^3*a2^2 * ( 5/8 )

       + Y[l[1,2]]*Y[l[2,1]]*h^4*a2^3 * ( 8927/576 - 1/6*z3 )

       + Y[l[1,2]]*Y[l[2,1]]*h^4*a1*a2^2 * ( 3065/576 - 1/6*z3 )

       + Y[l[1,2]]*Y[l[2,1],l[3,3]]*h^4*a2^2 * (  - 1/2 )

       + Y[l[1,2]]*Y[l[2,3]]*Y[l[3,1]]*h^4*a2^2 * (  - 1/8 )

       + Y[l[1,2]]*Y[l[2,3],l[3,1]]*h^4*a2^2 * (  - 57/32 )

       + Y[l[1,2]]*Y[l[3,1],l[2,3]]*h^4*a2^2 * (  - 269/96 )

       + Y[l[1,2]]*Y[l[3,3],l[2,1]]*h^4*a2^2 * (  - 11/8 )

       + Y[l[1,2]]*alam[1,2,3,3]*h^4*a2^3 * (  - 25/3 )

       + Y[l[1,2]]*alam[1,3,3,2]*h^4*a2^3 * (  - 25/6 )

       + Y[l[1,2]]*alam[1,3,3,2]*h^4*a1*a2^2 * (  - 1/6 )

       + Y[l[1,2]]*alam[1,3,4,5]*alam[3,2,5,4]*h^4*a2^2 * ( 13/2 )

       + Y[l[1,2]]*alam[1,3,4,5]*alam[3,4,5,2]*h^4*a2^2 * ( 13/4 )

       + Y[l[1,2]]*alam[1,3,4,5]*alam[5,2,3,4]*h^4*a2^2 * ( 13/4 )

       + Y[l[1,2]]*alam[1,3,4,5]*alam[5,4,3,2]*h^4*a2^2 * ( 13/2 )

       + Y[l[1,2]]*alam[3,2,4,5]*alam[5,3,1,4]*h^4*a2^2 * ( 11/12 )

       + Y[l[1,2]]*alam[3,2,4,5]*alam[5,4,1,3]*h^4*a2^2 * ( 11/6 )

       + Y[l[1,2]]*alam[3,4,1,5]*alam[4,3,5,2]*h^4*a2^2 * ( 11/6 )

       + Y[l[1,2]]*alam[3,4,1,5]*alam[5,3,4,2]*h^4*a2^2 * ( 11/24 )

       + Y[l[1,2]]*alam[3,4,5,2]*alam[4,5,1,3]*h^4*a2^2 * ( 11/24 )

       + Y[l[1,2],l[2,1]]*h^3*a2^2 * ( 7/8 )

       + Y[l[1,2],l[2,1]]*h^4*a2^3 * ( 14099/576 - 14/3*z3 )

       + Y[l[1,2],l[2,1]]*h^4*a1*a2^2 * ( 797/576 + 13/3*z3 )

       + Y[l[1,2],l[2,1],l[3,3]]*h^4*a2^2 * (  - 53/96 )

       + Y[l[1,2],l[2,3],l[3,1]]*h^4*a2^2 * (  - 3/8 )

       + Y[l[1,2],l[3,1],l[2,3]]*h^4*a2^2 * (  - 1/12 - 3/2*z3 )

       + Y[l[1,2],l[3,3],l[2,1]]*h^4*a2^2 * (  - 17/32 )

       + Y[l[1,2],l[3,4]]*alam[1,2,3,4]*h^4*a2^2 * (  - 13/6 )

       + Y[l[1,2],l[3,4]]*alam[1,4,3,2]*h^4*a2^2 * (  - 13/3 )

       + alam[1,1,2,2]*h^3*a2^3 * ( 1 )

       + alam[1,1,2,2]*h^4*a2^4 * ( 2867/72 )

       + alam[1,1,2,2]*h^4*a2^4*nd * (  - 5/36 )

       + alam[1,1,2,2]*h^4*a2^4*ng * ( 2/9 )

       + alam[1,1,2,2]*h^4*a1*a2^3 * ( 17/4 )

       + alam[1,1,2,2]*h^4*a1^2*a2^2 * ( 3/8 )

       + alam[1,2,2,1]*h^3*a2^3 * ( 1/2 )

       + alam[1,2,2,1]*h^3*a1*a2^2 * ( 1/2 )

       + alam[1,2,2,1]*h^4*a2^4 * ( 2867/144 )

       + alam[1,2,2,1]*h^4*a2^4*nd * (  - 5/72 )

       + alam[1,2,2,1]*h^4*a2^4*ng * ( 1/9 )

       + alam[1,2,2,1]*h^4*a1*a2^3 * ( 81/8 )

       + alam[1,2,2,1]*h^4*a1^2*a2^2 * ( 37/16 )

       + alam[1,2,2,1]*h^4*a1^2*a2^2*nd * (  - 5/72 )

       + alam[1,2,2,1]*h^4*a1^2*a2^2*ng * ( 5/27 )

       + alam[1,2,2,3]*alam[3,1,4,4]*h^4*a2^3 * (  - 1/3 )

       + alam[1,2,2,3]*alam[3,4,4,1]*h^4*a2^3 * (  - 1/6 )

       + alam[1,2,2,3]*alam[3,4,4,1]*h^4*a1*a2^2 * (  - 1/6 )

       + alam[1,2,3,3]*alam[2,1,4,4]*h^4*a2^3 * (  - 2/3 )

       + alam[1,2,3,3]*alam[2,4,4,1]*h^4*a2^3 * (  - 1/3 )

       + alam[1,2,3,4]*alam[2,1,4,3]*h^3*a2^2 * (  - 1 )

       + alam[1,2,3,4]*alam[2,1,4,3]*h^4*a2^3 * (  - 367/12 )

       + alam[1,2,3,4]*alam[2,1,4,3]*h^4*a1*a2^2 * (  - 25/3 )

       + alam[1,2,3,4]*alam[2,1,5,6]*alam[4,3,6,5]*h^4*a2^2 * ( 20/3 )

       + alam[1,2,3,4]*alam[2,1,5,6]*alam[4,5,6,3]*h^4*a2^2 * ( 10/3 )

       + alam[1,2,3,4]*alam[2,1,5,6]*alam[6,3,4,5]*h^4*a2^2 * ( 5/3 )

       + alam[1,2,3,4]*alam[2,1,5,6]*alam[6,5,4,3]*h^4*a2^2 * ( 10/3 )

       + alam[1,2,3,4]*alam[2,3,4,1]*h^3*a2^2 * (  - 1/2 )

       + alam[1,2,3,4]*alam[2,3,4,1]*h^4*a2^3 * (  - 119/8 )

       + alam[1,2,3,4]*alam[2,3,4,1]*h^4*a1*a2^2 * (  - 45/8 )

       + alam[1,2,3,4]*alam[2,3,5,6]*alam[4,1,6,5]*h^4*a2^2 * ( 10/3 )

       + alam[1,2,3,4]*alam[2,3,5,6]*alam[4,5,6,1]*h^4*a2^2 * ( 5/3 )

       + alam[1,2,3,4]*alam[2,5,4,6]*alam[5,1,6,3]*h^4*a2^2 * ( 1 )

       + alam[1,2,3,4]*alam[2,5,4,6]*alam[5,3,6,1]*h^4*a2^2 * ( 1/6 )

       + alam[1,2,3,4]*alam[2,5,4,6]*alam[6,1,5,3]*h^4*a2^2 * ( 1/6 )

       + alam[1,2,3,4]*alam[2,5,4,6]*alam[6,3,5,1]*h^4*a2^2 * ( 1 )

       + alam[1,2,3,4]*alam[2,5,6,1]*alam[4,3,5,6]*h^4*a2^2 * ( 10/3 )

       + alam[1,2,3,4]*alam[2,5,6,1]*alam[4,6,5,3]*h^4*a2^2 * ( 5/3 )

       + alam[1,2,3,4]*alam[2,5,6,1]*alam[5,3,4,6]*h^4*a2^2 * ( 5/6 )

       + alam[1,2,3,4]*alam[2,5,6,1]*alam[5,6,4,3]*h^4*a2^2 * ( 5/3 )

       + alam[1,2,3,4]*alam[2,5,6,3]*alam[4,1,5,6]*h^4*a2^2 * ( 5/3 )

       + alam[1,2,3,4]*alam[2,5,6,3]*alam[4,6,5,1]*h^4*a2^2 * ( 2 )

       + alam[1,2,3,4]*alam[4,1,2,3]*h^3*a2^2 * (  - 1/2 )

       + alam[1,2,3,4]*alam[4,1,2,3]*h^4*a2^3 * (  - 119/8 )

       + alam[1,2,3,4]*alam[4,1,2,3]*h^4*a1*a2^2 * (  - 45/8 )

       + alam[1,2,3,4]*alam[4,1,5,6]*alam[6,3,2,5]*h^4*a2^2 * ( 5/6 )

       + alam[1,2,3,4]*alam[4,1,5,6]*alam[6,5,2,3]*h^4*a2^2 * ( 5/3 )

       + alam[1,2,3,4]*alam[4,3,2,1]*h^3*a2^2 * (  - 1 )

       + alam[1,2,3,4]*alam[4,3,2,1]*h^4*a2^3 * (  - 347/12 )

       + alam[1,2,3,4]*alam[4,3,2,1]*h^4*a1*a2^2 * (  - 15/2 )

       + alam[1,2,3,4]*alam[4,5,2,6]*alam[5,1,6,3]*h^4*a2^2 * ( 1/6 )

       + alam[1,2,3,4]*alam[4,5,2,6]*alam[5,3,6,1]*h^4*a2^2 * ( 1 )

       + alam[1,2,3,4]*alam[4,5,2,6]*alam[6,1,5,3]*h^4*a2^2 * ( 1 )

       + alam[1,2,3,4]*alam[4,5,2,6]*alam[6,3,5,1]*h^4*a2^2 * ( 1/6 )

       + alam[1,2,3,4]*alam[4,5,6,1]*alam[5,3,2,6]*h^4*a2^2 * ( 1 )

       + alam[1,2,3,4]*alam[4,5,6,1]*alam[5,6,2,3]*h^4*a2^2 * ( 5/6 )

       + alam[1,2,3,4]*alam[5,1,2,6]*alam[6,3,4,5]*h^4*a2^2 * ( 5/6 )

       + alam[1,2,3,4]*alam[5,1,2,6]*alam[6,5,4,3]*h^4*a2^2 * ( 5/3 )

       + alam[1,2,3,4]*alam[5,1,4,6]*alam[6,3,2,5]*h^4*a2^2 * ( 1 )

       + alam[1,2,3,4]*alam[5,1,4,6]*alam[6,5,2,3]*h^4*a2^2 * ( 5/6 )

       + alam[1,2,3,4]*alam[5,3,2,6]*alam[6,5,4,1]*h^4*a2^2 * ( 5/6 )

       + alam[1,2,3,4]*alam[5,3,4,6]*alam[6,5,2,1]*h^4*a2^2 * ( 5/3 )

       + alam[1,2,3,4]*alam[5,6,2,1]*alam[6,5,4,3]*h^4*a2^2 * ( 10/3 )

       + alam[1,2,3,4]*alam[5,6,2,3]*alam[6,5,4,1]*h^4*a2^2 * ( 5/3 ))


==> anc/ba2.SM <==
( + h*a2^2 * (  - 43/6 )

       + h*a2^2*ng * ( 4/3 )

       + h^2*a2^2*Yl * (  - 1/2 )

       + h^2*a2^2*Yd * (  - 3/2 )

       + h^2*a2^2*Yu * (  - 3/2 )

       + h^2*a2^2*a3*ng * ( 4 )

       + h^2*a2^3 * (  - 259/6 )

       + h^2*a2^3*ng * ( 49/3 )

       + h^2*a1*a2^2 * ( 1/2 )

       + h^2*a1*a2^2*ng * ( 1/3 )

       + h^3*a2^2*alam^2 * (  - 3 )

       + h^3*a2^2*Yll * ( 19/16 )

       + h^3*a2^2*Ydd * ( 57/16 )

       + h^3*a2^2*Yud * ( 27/8 )

       + h^3*a2^2*Yuu * ( 57/16 )

       + h^3*a2^2*Yl^2 * ( 5/8 )

       + h^3*a2^2*Yd*Yl * ( 15/4 )

       + h^3*a2^2*Yd^2 * ( 45/8 )

       + h^3*a2^2*Yu*Yl * ( 15/4 )

       + h^3*a2^2*Yu*Yd * ( 45/4 )

       + h^3*a2^2*Yu^2 * ( 45/8 )

       + h^3*a2^2*a3*Yd * (  - 7 )

       + h^3*a2^2*a3*Yu * (  - 7 )

       + h^3*a2^2*a3^2*ng * ( 125/3 )

       + h^3*a2^2*a3^2*ng^2 * (  - 44/9 )

       + h^3*a2^3*alam * ( 3/2 )

       + h^3*a2^3*Yl * (  - 243/32 )

       + h^3*a2^3*Yd * (  - 729/32 )

       + h^3*a2^3*Yu * (  - 729/32 )

       + h^3*a2^3*a3*ng * ( 13 )

       + h^3*a2^4 * (  - 667111/1728 )

       + h^3*a2^4*ng * ( 6412/27 )

       + h^3*a2^4*ng^2 * (  - 415/27 )

       + h^3*a1*a2^2*alam * ( 1/2 )

       + h^3*a1*a2^2*Yl * (  - 85/32 )

       + h^3*a1*a2^2*Yd * (  - 533/96 )

       + h^3*a1*a2^2*Yu * (  - 593/96 )

       + h^3*a1*a2^2*a3*ng * (  - 1/9 )

       + h^3*a1*a2^3 * ( 187/32 )

       + h^3*a1*a2^3*ng * ( 13/12 )

       + h^3*a1^2*a2^2 * ( 163/576 )

       + h^3*a1^2*a2^2*ng * (  - 35/27 )

       + h^3*a1^2*a2^2*ng^2 * (  - 55/81 )

       + h^4*a2^2*alam^3 * ( 52 )

       + h^4*a2^2*Ylll * (  - 175/96 - 3/2*z3 )

       + h^4*a2^2*Yddd * (  - 175/32 - 9/2*z3 )

       + h^4*a2^2*Yudd * ( 79/32 - 6*z3 )

       + h^4*a2^2*Yuud * ( 79/32 - 6*z3 )

       + h^4*a2^2*Yuuu * (  - 175/32 - 9/2*z3 )

       + h^4*a2^2*Yll*alam * (  - 13/2 )

       + h^4*a2^2*Ydd*alam * (  - 39/2 )

       + h^4*a2^2*Yuu*alam * (  - 39/2 )

       + h^4*a2^2*Yl*alam^2 * ( 25 )

       + h^4*a2^2*Yl*Yll * (  - 155/24 )

       + h^4*a2^2*Yl*Ydd * (  - 155/8 )

       + h^4*a2^2*Yl*Yud * (  - 145/12 + 4*z3 )

       + h^4*a2^2*Yl*Yuu * (  - 155/8 )

       + h^4*a2^2*Yl^3 * (  - 1/8 )

       + h^4*a2^2*Yd*alam^2 * ( 75 )

       + h^4*a2^2*Yd*Yll * (  - 155/8 )

       + h^4*a2^2*Yd*Ydd * (  - 465/8 )

       + h^4*a2^2*Yd*Yud * (  - 145/4 + 12*z3 )

       + h^4*a2^2*Yd*Yuu * (  - 465/8 )

       + h^4*a2^2*Yd*Yl^2 * (  - 9/8 )

       + h^4*a2^2*Yd^2*Yl * (  - 27/8 )

       + h^4*a2^2*Yd^3 * (  - 27/8 )

       + h^4*a2^2*Yu*alam^2 * ( 75 )

       + h^4*a2^2*Yu*Yll * (  - 155/8 )

       + h^4*a2^2*Yu*Ydd * (  - 465/8 )

       + h^4*a2^2*Yu*Yud * (  - 145/4 + 12*z3 )

       + h^4*a2^2*Yu*Yuu * (  - 465/8 )

       + h^4*a2^2*Yu*Yl^2 * (  - 9/8 )

       + h^4*a2^2*Yu*Yd*Yl * (  - 27/4 )

       + h^4*a2^2*Yu*Yd^2 * (  - 81/8 )

       + h^4*a2^2*Yu^2*Yl * (  - 27/8 )

       + h^4*a2^2*Yu^2*Yd * (  - 81/8 )

       + h^4*a2^2*Yu^3 * (  - 27/8 )

       + h^4*a2^2*a3*Ydd * ( 41/4 + 12*z3 )

       + h^4*a2^2*a3*Yud * ( 145/6 - 56*z3 )

       + h^4*a2^2*a3*Yuu * ( 41/4 + 12*z3 )

       + h^4*a2^2*a3*Yd*Yl * ( 33/2 - 16*z3 )

       + h^4*a2^2*a3*Yd^2 * ( 99/2 - 48*z3 )

       + h^4*a2^2*a3*Yu*Yl * ( 33/2 - 16*z3 )

       + h^4*a2^2*a3*Yu*Yd * ( 99 - 96*z3 )

       + h^4*a2^2*a3*Yu^2 * ( 99/2 - 48*z3 )

       + h^4*a2^2*a3^2*Yd * (  - 823/6 + 52*z3 )

       + h^4*a2^2*a3^2*Yd*ng * ( 86/3 + 32/3*z3 )

       + h^4*a2^2*a3^2*Yu * (  - 823/6 + 52*z3 )

       + h^4*a2^2*a3^2*Yu*ng * ( 86/3 + 32/3*z3 )

       + h^4*a2^2*a3^3*ng * ( 10487/27 + 1760/9*z3 )

       + h^4*a2^2*a3^3*ng^2 * (  - 2828/27 - 3520/27*z3 )

       + h^4*a2^2*a3^3*ng^3 * (  - 1232/243 )

       + h^4*a2^3*alam^2 * (  - 363/4 )

       + h^4*a2^3*Yll * ( 12359/384 - 19/4*z3 )

       + h^4*a2^3*Ydd * ( 12359/128 - 57/4*z3 )

       + h^4*a2^3*Yud * ( 2721/64 + 27/2*z3 )

       + h^4*a2^3*Yuu * ( 12359/128 - 57/4*z3 )

       + h^4*a2^3*Yl*alam * (  - 25/2 )

       + h^4*a2^3*Yl^2 * ( 8927/576 - 1/6*z3 )

       + h^4*a2^3*Yd*alam * (  - 75/2 )

       + h^4*a2^3*Yd*Yl * ( 8927/96 - z3 )

       + h^4*a2^3*Yd^2 * ( 8927/64 - 3/2*z3 )

       + h^4*a2^3*Yu*alam * (  - 75/2 )

       + h^4*a2^3*Yu*Yl * ( 7007/96 + 5*z3 )

       + h^4*a2^3*Yu*Yd * ( 7007/32 + 15*z3 )

       + h^4*a2^3*Yu^2 * ( 8927/64 - 3/2*z3 )

       + h^4*a2^3*a3*Yd * (  - 361/3 - 14*z3 )

       + h^4*a2^3*a3*Yu * (  - 361/3 - 14*z3 )

       + h^4*a2^3*a3^2*ng * ( 3548/9 - 440/3*z3 )

       + h^4*a2^3*a3^2*ng^2 * (  - 961/27 - 200/9*z3 )

       + h^4*a2^4*alam * ( 2857/48 )

       + h^4*a2^4*alam*ng * ( 1/3 )

       + h^4*a2^4*Yl * (  - 938377/6912 + 251/18*z3 )

       + h^4*a2^4*Yl*ng * ( 9119/432 - 2/9*z3 )

       + h^4*a2^4*Yd * (  - 938377/2304 + 251/6*z3 )

       + h^4*a2^4*Yd*ng * ( 9119/144 - 2/3*z3 )

       + h^4*a2^4*Yu * (  - 938377/2304 + 251/6*z3 )

       + h^4*a2^4*Yu*ng * ( 9119/144 - 2/3*z3 )

       + h^4*a2^4*a3*ng * (  - 6113/216 + 1180/9*z3 )

       + h^4*a2^4*a3*ng^2 * (  - 2782/27 + 976/9*z3 )

       + h^4*a2^5 * (  - 261826631/62208 - 56045/36*z3 )

       + h^4*a2^5*ng * ( 9575323/2592 + 4199/18*z3 )

       + h^4*a2^5*ng^2 * (  - 28037/54 - 148*z3 )

       + h^4*a2^5*ng^3 * (  - 1772/243 )

       + h^4*a1*a2^2*alam^2 * (  - 109/4 )

       + h^4*a1*a2^2*Yll * ( 1393/384 + 17/4*z3 )

       + h^4*a1*a2^2*Ydd * ( 6299/384 - 1/4*z3 )

       + h^4*a1*a2^2*Yud * ( 10073/576 - 26/3*z3 )

       + h^4*a1*a2^2*Yuu * ( 1637/128 + 21/4*z3 )

       + h^4*a1*a2^2*Yl*alam * (  - 1/6 )

       + h^4*a1*a2^2*Yl^2 * ( 3065/576 - 1/6*z3 )

       + h^4*a1*a2^2*Yd*alam * (  - 17/2 )

       + h^4*a1*a2^2*Yd*Yl * ( 5471/288 + 7/3*z3 )

       + h^4*a1*a2^2*Yd^2 * ( 4819/192 + 17/2*z3 )

       + h^4*a1*a2^2*Yu*alam * (  - 9/2 )

       + h^4*a1*a2^2*Yu*Yl * ( 5401/288 - 12*z3 )

       + h^4*a1*a2^2*Yu*Yd * ( 1327/32 + 22*z3 )

       + h^4*a1*a2^2*Yu^2 * ( 5447/192 + 15/2*z3 )

       + h^4*a1*a2^2*a3*Yd * ( 5/3 - 26*z3 )

       + h^4*a1*a2^2*a3*Yu * ( 199/9 - 94/3*z3 )

       + h^4*a1*a2^2*a3^2*ng * ( 16/81 - 88/27*z3 )

       + h^4*a1*a2^2*a3^2*ng^2 * (  - 2201/243 + 824/81*z3 )

       + h^4*a1*a2^3*alam * ( 115/8 )

       + h^4*a1*a2^3*Yl * (  - 15341/384 - 8*z3 )

       + h^4*a1*a2^3*Yd * (  - 90029/1152 - 5/3*z3 )

       + h^4*a1*a2^3*Yu * (  - 102497/1152 - 35/3*z3 )

       + h^4*a1*a2^3*a3*ng * ( 161/36 )

       + h^4*a1*a2^4 * ( 555089/6912 + 169/36*z3 )

       + h^4*a1*a2^4*ng * (  - 49589/2592 + 767/54*z3 )

       + h^4*a1*a2^4*ng^2 * (  - 1391/162 + 244/27*z3 )

       + h^4*a1^2*a2^2*alam * ( 377/144 )

       + h^4*a1^2*a2^2*alam*ng * ( 5/27 )

       + h^4*a1^2*a2^2*Yl * ( 75739/6912 - 77/18*z3 )

       + h^4*a1^2*a2^2*Yl*ng * ( 14149/1296 - 10/27*z3 )

       + h^4*a1^2*a2^2*Yd * (  - 10607/6912 - 1/6*z3 )

       + h^4*a1^2*a2^2*Yd*ng * ( 17447/1296 - 70/27*z3 )

       + h^4*a1^2*a2^2*Yu * ( 40849/6912 - 23/6*z3 )

       + h^4*a1^2*a2^2*Yu*ng * ( 26515/1296 - 10/3*z3 )

       + h^4*a1^2*a2^2*a3*ng * (  - 18905/1944 + 796/81*z3 )

       + h^4*a1^2*a2^2*a3*ng^2 * (  - 4174/729 + 1744/243*z3 )

       + h^4*a1^2*a2^3 * (  - 1205/6912 + 65/36*z3 )

       + h^4*a1^2*a2^3*ng * (  - 55769/2592 + 257/54*z3 )

       + h^4*a1^2*a2^3*ng^2 * (  - 2659/486 + 20/81*z3 )

       + h^4*a1^3*a2^2 * (  - 61357/62208 + 7/36*z3 )

       + h^4*a1^3*a2^2*ng * (  - 208129/23328 + 3155/486*z3 )

       + h^4*a1^3*a2^2*ng^2 * (  - 7085/1458 + 3700/729*z3 )

       + h^4*a1^3*a2^2*ng^3 * (  - 7700/6561 ))


==> anc/ba3.2HDM <==
( + h*a3^2 * (  - 11 )

       + h*a3^2*ng * ( 4/3 )

       + h^2*a3^3 * (  - 102 )

       + h^2*a3^3*ng * ( 76/3 )

       + h^2*a2*a3^2*ng * ( 3/2 )

       + h^2*a1*a3^2*ng * ( 11/18 )

       + h^3*a3^4 * (  - 2857/2 )

       + h^3*a3^4*ng * ( 5033/9 )

       + h^3*a3^4*ng^2 * (  - 650/27 )

       + h^3*a2*a3^3*ng * ( 7 )

       + h^3*a2^2*a3^2*ng * ( 153/16 )

       + h^3*a2^2*a3^2*ng^2 * (  - 11/6 )

       + h^3*a1*a3^3*ng * ( 77/27 )

       + h^3*a1*a2*a3^2*ng * (  - 1/24 )

       + h^3*a1^2*a3^2*ng * (  - 643/1296 )

       + h^3*a1^2*a3^2*ng^2 * (  - 605/486 )

       + h^4*a3^5 * (  - 149753/6 - 3564*z3 )

       + h^4*a3^5*ng * ( 1078361/81 + 13016/27*z3 )

       + h^4*a3^5*ng^2 * (  - 100130/81 - 25888/81*z3 )

       + h^4*a3^5*ng^3 * (  - 8744/729 )

       + h^4*a2*a3^4*ng * ( 713/36 + 265/3*z3 )

       + h^4*a2*a3^4*ng^2 * (  - 3341/54 + 604/9*z3 )

       + h^4*a2^2*a3^3*ng * ( 9749/72 - 175/3*z3 )

       + h^4*a2^2*a3^3*ng^2 * (  - 937/27 + 100/9*z3 )

       + h^4*a2^3*a3^2*ng * ( 9073/192 + 55/2*z3 )

       + h^4*a2^3*a3^2*ng^2 * (  - 2609/108 - 110/3*z3 )

       + h^4*a2^3*a3^2*ng^3 * (  - 154/81 )

       + h^4*a1*a3^4*ng * ( 7843/972 + 2915/81*z3 )

       + h^4*a1*a3^4*ng^2 * (  - 32791/1458 + 5204/243*z3 )

       + h^4*a1*a2*a3^3*ng * ( 23/12 )

       + h^4*a1*a2^2*a3^2*ng * (  - 6839/1728 + 13/18*z3 )

       + h^4*a1*a2^2*a3^2*ng^2 * (  - 583/324 + 58/27*z3 )

       + h^4*a1^2*a3^3*ng * ( 9329/5832 + 275/243*z3 )

       + h^4*a1^2*a3^3*ng^2 * (  - 46783/2187 + 5500/729*z3 )

       + h^4*a1^2*a2*a3^2*ng * (  - 26911/5184 + 101/54*z3 )

       + h^4*a1^2*a2*a3^2*ng^2 * (  - 2087/972 + 218/81*z3 )

       + h^4*a1^3*a3^2*ng * (  - 347245/139968 + 1165/1458*z3 )

       + h^4*a1^3*a3^2*ng^2 * (  - 66875/8748 + 21550/2187*z3 )

       + h^4*a1^3*a3^2*ng^3 * (  - 42350/19683 )

       + Y[u[1,1]]*h^2*a3^2 * (  - 2 )

       + Y[u[1,1]]*h^3*a3^3 * (  - 40 )

       + Y[u[1,1]]*h^3*a2*a3^2 * (  - 93/8 )

       + Y[u[1,1]]*h^3*a1*a3^2 * (  - 101/24 )

       + Y[u[1,1]]*h^4*a3^4 * (  - 9959/9 + 272*z3 )

       + Y[u[1,1]]*h^4*a3^4*ng * ( 3250/27 )

       + Y[u[1,1]]*h^4*a2*a3^3 * (  - 473/4 - 72*z3 )

       + Y[u[1,1]]*h^4*a2^2*a3^2 * (  - 9991/64 + 117/4*z3 )

       + Y[u[1,1]]*h^4*a2^2*a3^2*ng * ( 755/24 )

       + Y[u[1,1]]*h^4*a1*a3^3 * (  - 1283/36 - 8/3*z3 )

       + Y[u[1,1]]*h^4*a1*a2*a3^2 * ( 77/96 - 45/2*z3 )

       + Y[u[1,1]]*h^4*a1^2*a3^2 * ( 38401/5184 - 19/36*z3 )

       + Y[u[1,1]]*h^4*a1^2*a3^2*ng * ( 41995/1944 )

       + Y[u[1,1]]^2*h^3*a3^2 * ( 21/2 )

       + Y[u[1,1]]^2*h^4*a3^3 * ( 323 - 96*z3 )

       + Y[u[1,1]]^2*h^4*a2*a3^2 * ( 885/16 + 27*z3 )

       + Y[u[1,1]]^2*h^4*a1*a3^2 * ( 1213/48 + z3 )

       + Y[u[1,1]]^3*h^4*a3^2 * (  - 27/2 )

       + Y[u[1,1]]^2*Y[d[1,1]]*h^4*a3^2 * (  - 81/2 )

       + Y[u[1,1]]^2*Y[l[1,1]]*h^4*a3^2 * (  - 9 )

       + Y[u[1,1]]*Y[u[1,1],u[1,1]]*h^4*a3^2 * (  - 87 )

       + Y[u[1,1]]*Y[u[1,1],u[2,2]]*h^4*a3^2 * (  - 29 )

       + Y[u[1,1]]*Y[u[1,2]]*Y[u[2,1]]*h^4*a3^2 * (  - 81/2 )

       + Y[u[1,1]]*Y[u[1,2]]*Y[d[1,2]]*h^4*a3^2 * (  - 81/2 )

       + Y[u[1,1]]*Y[u[1,2]]*Y[l[1,2]]*h^4*a3^2 * (  - 9 )

       + Y[u[1,1]]*Y[u[1,2],u[2,1]]*h^4*a3^2 * (  - 58 )

       + Y[u[1,1]]*Y[u[2,1]]*Y[d[2,1]]*h^4*a3^2 * (  - 81/2 )

       + Y[u[1,1]]*Y[u[2,1]]*Y[l[2,1]]*h^4*a3^2 * (  - 9 )

       + Y[u[1,1]]*Y[d[1,1]]*h^3*a3^2 * ( 21 )

       + Y[u[1,1]]*Y[d[1,1]]*h^4*a3^3 * ( 630 - 288*z3 )

       + Y[u[1,1]]*Y[d[1,1]]*h^4*a2*a3^2 * ( 885/8 + 54*z3 )

       + Y[u[1,1]]*Y[d[1,1]]*h^4*a1*a3^2 * ( 967/24 + 14*z3 )

       + Y[u[1,1]]*Y[d[1,1]]^2*h^4*a3^2 * (  - 81/2 )

       + Y[u[1,1]]*Y[d[1,1]]*Y[l[1,1]]*h^4*a3^2 * (  - 18 )

       + Y[u[1,1]]*Y[d[1,1],u[1,1]]*h^4*a3^2 * ( 76/3 - 16*z3 )

       + Y[u[1,1]]*Y[d[1,1],u[2,2]]*h^4*a3^2 * (  - 29 )

       + Y[u[1,1]]*Y[d[1,1],d[1,1]]*h^4*a3^2 * (  - 87 )

       + Y[u[1,1]]*Y[d[1,1],d[2,2]]*h^4*a3^2 * (  - 29 )

       + Y[u[1,1]]*Y[d[1,2]]*Y[d[2,1]]*h^4*a3^2 * (  - 81/2 )

       + Y[u[1,1]]*Y[d[1,2]]*Y[l[2,1]]*h^4*a3^2 * (  - 9 )

       + Y[u[1,1]]*Y[d[1,2],u[1,2]]*h^4*a3^2 * ( 125/3 - 8*z3 )

       + Y[u[1,1]]*Y[d[1,2],d[2,1]]*h^4*a3^2 * (  - 58 )

       + Y[u[1,1]]*Y[d[2,1]]*Y[l[1,2]]*h^4*a3^2 * (  - 9 )

       + Y[u[1,1]]*Y[d[2,1],u[2,1]]*h^4*a3^2 * ( 125/3 - 8*z3 )

       + Y[u[1,1]]*Y[d[2,2],u[1,1]]*h^4*a3^2 * (  - 29 )

       + Y[u[1,1]]*Y[l[1,1]]*h^3*a3^2 * ( 7/2 )

       + Y[u[1,1]]*Y[l[1,1]]*h^4*a3^3 * ( 133/3 )

       + Y[u[1,1]]*Y[l[1,1]]*h^4*a2*a3^2 * ( 295/16 + 9*z3 )

       + Y[u[1,1]]*Y[l[1,1]]*h^4*a1*a3^2 * ( 3649/144 - 9*z3 )

       + Y[u[1,1]]*Y[l[1,1]]^2*h^4*a3^2 * (  - 3/2 )

       + Y[u[1,1]]*Y[l[1,1],l[1,1]]*h^4*a3^2 * (  - 123/8 )

       + Y[u[1,1]]*Y[l[1,1],l[2,2]]*h^4*a3^2 * (  - 41/8 )

       + Y[u[1,1]]*Y[l[1,2]]*Y[l[2,1]]*h^4*a3^2 * (  - 3/2 )

       + Y[u[1,1]]*Y[l[1,2],l[2,1]]*h^4*a3^2 * (  - 41/4 )

       + Y[u[1,1]]*alam[1,1,1,1]^2*h^4*a3^2 * ( 36 )

       + Y[u[1,1]]*alam[1,1,2,2]^2*h^4*a3^2 * ( 24 )

       + Y[u[1,1]]*alam[1,1,2,2]*alam[1,2,2,1]*h^4*a3^2 * ( 24 )

       + Y[u[1,1]]*alam[1,2,1,1]*alam[2,1,1,1]*h^4*a3^2 * ( 108 )

       + Y[u[1,1]]*alam[1,2,1,2]*alam[2,1,2,1]*h^4*a3^2 * ( 36 )

       + Y[u[1,1]]*alam[1,2,2,1]^2*h^4*a3^2 * ( 24 )

       + Y[u[1,1]]*alam[2,2,1,2]*alam[2,2,2,1]*h^4*a3^2 * ( 36 )

       + Y[u[1,1],u[1,1]]*h^3*a3^2 * ( 9/2 )

       + Y[u[1,1],u[1,1]]*h^4*a3^3 * ( 104 )

       + Y[u[1,1],u[1,1]]*h^4*a2*a3^2 * ( 1431/32 - 9/2*z3 )

       + Y[u[1,1],u[1,1]]*h^4*a1*a3^2 * ( 405/32 + 5/2*z3 )

       + Y[u[1,1],u[1,1]]*Y[d[1,1]]*h^4*a3^2 * (  - 87 )

       + Y[u[1,1],u[1,1]]*Y[l[1,1]]*h^4*a3^2 * (  - 109/8 )

       + Y[u[1,1],u[1,1]]*alam[1,1,1,1]*h^4*a3^2 * (  - 30 )

       + Y[u[1,1],u[1,1],u[1,1]]*h^4*a3^2 * (  - 21/4 - 6*z3 )

       + Y[u[1,1],u[1,1],u[2,2]]*h^4*a3^2 * (  - 85/12 )

       + Y[u[1,1],u[1,2]]*Y[u[2,1]]*h^4*a3^2 * (  - 87 )

       + Y[u[1,1],u[1,2]]*Y[d[1,2]]*h^4*a3^2 * (  - 87 )

       + Y[u[1,1],u[1,2]]*Y[l[1,2]]*h^4*a3^2 * (  - 109/8 )

       + Y[u[1,1],u[1,2]]*alam[2,1,1,1]*h^4*a3^2 * (  - 60 )

       + Y[u[1,1],u[1,2],u[2,1]]*h^4*a3^2 * (  - 28/3 )

       + Y[u[1,1],u[2,1]]*Y[u[1,2]]*h^4*a3^2 * (  - 87 )

       + Y[u[1,1],u[2,1]]*Y[d[2,1]]*h^4*a3^2 * (  - 87 )

       + Y[u[1,1],u[2,1]]*Y[l[2,1]]*h^4*a3^2 * (  - 109/8 )

       + Y[u[1,1],u[2,1]]*alam[1,2,1,1]*h^4*a3^2 * (  - 60 )

       + Y[u[1,1],u[2,1],u[1,2]]*h^4*a3^2 * ( 2/3 - 18*z3 )

       + Y[u[1,1],u[2,2]]*h^3*a3^2 * ( 3 )

       + Y[u[1,1],u[2,2]]*h^4*a3^3 * ( 208/3 )

       + Y[u[1,1],u[2,2]]*h^4*a2*a3^2 * ( 361/16 + 9*z3 )

       + Y[u[1,1],u[2,2]]*h^4*a1*a3^2 * ( 2035/144 - 5*z3 )

       + Y[u[1,1],u[2,2]]*Y[u[2,2]]*h^4*a3^2 * (  - 29 )

       + Y[u[1,1],u[2,2]]*Y[d[1,1]]*h^4*a3^2 * (  - 29 )

       + Y[u[1,1],u[2,2]]*Y[d[2,2]]*h^4*a3^2 * (  - 29 )

       + Y[u[1,1],u[2,2]]*Y[l[1,1]]*h^4*a3^2 * (  - 109/24 )

       + Y[u[1,1],u[2,2]]*Y[l[2,2]]*h^4*a3^2 * (  - 109/24 )

       + Y[u[1,1],u[2,2]]*alam[1,1,2,2]*h^4*a3^2 * (  - 20 )

       + Y[u[1,1],u[2,2]]*alam[1,2,2,1]*h^4*a3^2 * (  - 40 )

       + Y[u[1,1],u[2,2],u[2,2]]*h^4*a3^2 * (  - 85/12 )

       + Y[u[1,2]]*Y[u[2,1]]*h^3*a3^2 * ( 21 )

       + Y[u[1,2]]*Y[u[2,1]]*h^4*a3^3 * ( 646 - 192*z3 )

       + Y[u[1,2]]*Y[u[2,1]]*h^4*a2*a3^2 * ( 885/8 + 54*z3 )

       + Y[u[1,2]]*Y[u[2,1]]*h^4*a1*a3^2 * ( 1213/24 + 2*z3 )

       + Y[u[1,2]]*Y[u[2,1]]*Y[u[2,2]]*h^4*a3^2 * (  - 81/2 )

       + Y[u[1,2]]*Y[u[2,1]]*Y[d[1,1]]*h^4*a3^2 * (  - 81/2 )

       + Y[u[1,2]]*Y[u[2,1]]*Y[d[2,2]]*h^4*a3^2 * (  - 81/2 )

       + Y[u[1,2]]*Y[u[2,1]]*Y[l[1,1]]*h^4*a3^2 * (  - 9 )

       + Y[u[1,2]]*Y[u[2,1]]*Y[l[2,2]]*h^4*a3^2 * (  - 9 )

       + Y[u[1,2]]*Y[u[2,1],u[2,2]]*h^4*a3^2 * (  - 87 )

       + Y[u[1,2]]*Y[u[2,2]]*Y[d[1,2]]*h^4*a3^2 * (  - 81/2 )

       + Y[u[1,2]]*Y[u[2,2]]*Y[l[1,2]]*h^4*a3^2 * (  - 9 )

       + Y[u[1,2]]*Y[d[1,1]]*Y[d[1,2]]*h^4*a3^2 * (  - 81/2 )

       + Y[u[1,2]]*Y[d[1,1]]*Y[l[1,2]]*h^4*a3^2 * (  - 9 )

       + Y[u[1,2]]*Y[d[1,1],u[2,1]]*h^4*a3^2 * ( 38/3 - 8*z3 )

       + Y[u[1,2]]*Y[d[1,1],d[1,2]]*h^4*a3^2 * (  - 87 )

       + Y[u[1,2]]*Y[d[1,2]]*h^3*a3^2 * ( 21 )

       + Y[u[1,2]]*Y[d[1,2]]*h^4*a3^3 * ( 630 - 288*z3 )

       + Y[u[1,2]]*Y[d[1,2]]*h^4*a2*a3^2 * ( 885/8 + 54*z3 )

       + Y[u[1,2]]*Y[d[1,2]]*h^4*a1*a3^2 * ( 967/24 + 14*z3 )

       + Y[u[1,2]]*Y[d[1,2]]*Y[d[2,2]]*h^4*a3^2 * (  - 81/2 )

       + Y[u[1,2]]*Y[d[1,2]]*Y[l[1,1]]*h^4*a3^2 * (  - 9 )

       + Y[u[1,2]]*Y[d[1,2]]*Y[l[2,2]]*h^4*a3^2 * (  - 9 )

       + Y[u[1,2]]*Y[d[1,2],u[1,1]]*h^4*a3^2 * ( 38/3 - 8*z3 )

       + Y[u[1,2]]*Y[d[1,2],u[2,2]]*h^4*a3^2 * ( 38/3 - 8*z3 )

       + Y[u[1,2]]*Y[d[1,2],d[2,2]]*h^4*a3^2 * (  - 87 )

       + Y[u[1,2]]*Y[d[2,2]]*Y[l[1,2]]*h^4*a3^2 * (  - 9 )

       + Y[u[1,2]]*Y[d[2,2],u[2,1]]*h^4*a3^2 * ( 38/3 - 8*z3 )

       + Y[u[1,2]]*Y[l[1,1]]*Y[l[1,2]]*h^4*a3^2 * (  - 3/2 )

       + Y[u[1,2]]*Y[l[1,1],l[1,2]]*h^4*a3^2 * (  - 123/8 )

       + Y[u[1,2]]*Y[l[1,2]]*h^3*a3^2 * ( 7/2 )

       + Y[u[1,2]]*Y[l[1,2]]*h^4*a3^3 * ( 133/3 )

       + Y[u[1,2]]*Y[l[1,2]]*h^4*a2*a3^2 * ( 295/16 + 9*z3 )

       + Y[u[1,2]]*Y[l[1,2]]*h^4*a1*a3^2 * ( 3649/144 - 9*z3 )

       + Y[u[1,2]]*Y[l[1,2]]*Y[l[2,2]]*h^4*a3^2 * (  - 3/2 )

       + Y[u[1,2]]*Y[l[1,2],l[2,2]]*h^4*a3^2 * (  - 123/8 )

       + Y[u[1,2]]*alam[1,1,1,1]*alam[2,1,1,1]*h^4*a3^2 * ( 36 )

       + Y[u[1,2]]*alam[1,1,2,2]*alam[2,1,1,1]*h^4*a3^2 * ( 36 )

       + Y[u[1,2]]*alam[1,1,2,2]*alam[2,2,2,1]*h^4*a3^2 * ( 36 )

       + Y[u[1,2]]*alam[1,2,1,1]*alam[2,1,2,1]*h^4*a3^2 * ( 36 )

       + Y[u[1,2]]*alam[1,2,2,1]*alam[2,1,1,1]*h^4*a3^2 * ( 36 )

       + Y[u[1,2]]*alam[1,2,2,1]*alam[2,2,2,1]*h^4*a3^2 * ( 36 )

       + Y[u[1,2]]*alam[2,1,2,1]*alam[2,2,1,2]*h^4*a3^2 * ( 36 )

       + Y[u[1,2]]*alam[2,2,2,1]*alam[2,2,2,2]*h^4*a3^2 * ( 36 )

       + Y[u[1,2],u[1,2]]*alam[2,1,2,1]*h^4*a3^2 * (  - 30 )

       + Y[u[1,2],u[2,1]]*h^3*a3^2 * ( 6 )

       + Y[u[1,2],u[2,1]]*h^4*a3^3 * ( 416/3 )

       + Y[u[1,2],u[2,1]]*h^4*a2*a3^2 * ( 535/8 - 18*z3 )

       + Y[u[1,2],u[2,1]]*h^4*a1*a3^2 * ( 805/72 + 10*z3 )

       + Y[u[1,2],u[2,1]]*Y[u[2,2]]*h^4*a3^2 * (  - 58 )

       + Y[u[1,2],u[2,1]]*Y[d[1,1]]*h^4*a3^2 * (  - 58 )

       + Y[u[1,2],u[2,1]]*Y[d[2,2]]*h^4*a3^2 * (  - 58 )

       + Y[u[1,2],u[2,1]]*Y[l[1,1]]*h^4*a3^2 * (  - 109/12 )

       + Y[u[1,2],u[2,1]]*Y[l[2,2]]*h^4*a3^2 * (  - 109/12 )

       + Y[u[1,2],u[2,1]]*alam[1,1,2,2]*h^4*a3^2 * (  - 40 )

       + Y[u[1,2],u[2,1]]*alam[1,2,2,1]*h^4*a3^2 * (  - 20 )

       + Y[u[1,2],u[2,1],u[2,2]]*h^4*a3^2 * ( 2/3 - 18*z3 )

       + Y[u[1,2],u[2,2]]*Y[u[2,1]]*h^4*a3^2 * (  - 87 )

       + Y[u[1,2],u[2,2]]*Y[d[1,2]]*h^4*a3^2 * (  - 87 )

       + Y[u[1,2],u[2,2]]*Y[l[1,2]]*h^4*a3^2 * (  - 109/8 )

       + Y[u[1,2],u[2,2]]*alam[2,2,2,1]*h^4*a3^2 * (  - 60 )

       + Y[u[1,2],u[2,2],u[2,1]]*h^4*a3^2 * (  - 28/3 )

       + Y[u[2,1]]*Y[u[2,2]]*Y[d[2,1]]*h^4*a3^2 * (  - 81/2 )

       + Y[u[2,1]]*Y[u[2,2]]*Y[l[2,1]]*h^4*a3^2 * (  - 9 )

       + Y[u[2,1]]*Y[d[1,1]]*Y[d[2,1]]*h^4*a3^2 * (  - 81/2 )

       + Y[u[2,1]]*Y[d[1,1]]*Y[l[2,1]]*h^4*a3^2 * (  - 9 )

       + Y[u[2,1]]*Y[d[1,1],u[1,2]]*h^4*a3^2 * ( 38/3 - 8*z3 )

       + Y[u[2,1]]*Y[d[1,1],d[2,1]]*h^4*a3^2 * (  - 87 )

       + Y[u[2,1]]*Y[d[2,1]]*h^3*a3^2 * ( 21 )

       + Y[u[2,1]]*Y[d[2,1]]*h^4*a3^3 * ( 630 - 288*z3 )

       + Y[u[2,1]]*Y[d[2,1]]*h^4*a2*a3^2 * ( 885/8 + 54*z3 )

       + Y[u[2,1]]*Y[d[2,1]]*h^4*a1*a3^2 * ( 967/24 + 14*z3 )

       + Y[u[2,1]]*Y[d[2,1]]*Y[d[2,2]]*h^4*a3^2 * (  - 81/2 )

       + Y[u[2,1]]*Y[d[2,1]]*Y[l[1,1]]*h^4*a3^2 * (  - 9 )

       + Y[u[2,1]]*Y[d[2,1]]*Y[l[2,2]]*h^4*a3^2 * (  - 9 )

       + Y[u[2,1]]*Y[d[2,1],u[1,1]]*h^4*a3^2 * ( 38/3 - 8*z3 )

       + Y[u[2,1]]*Y[d[2,1],u[2,2]]*h^4*a3^2 * ( 38/3 - 8*z3 )

       + Y[u[2,1]]*Y[d[2,1],d[2,2]]*h^4*a3^2 * (  - 87 )

       + Y[u[2,1]]*Y[d[2,2]]*Y[l[2,1]]*h^4*a3^2 * (  - 9 )

       + Y[u[2,1]]*Y[d[2,2],u[1,2]]*h^4*a3^2 * ( 38/3 - 8*z3 )

       + Y[u[2,1]]*Y[l[1,1]]*Y[l[2,1]]*h^4*a3^2 * (  - 3/2 )

       + Y[u[2,1]]*Y[l[1,1],l[2,1]]*h^4*a3^2 * (  - 123/8 )

       + Y[u[2,1]]*Y[l[2,1]]*h^3*a3^2 * ( 7/2 )

       + Y[u[2,1]]*Y[l[2,1]]*h^4*a3^3 * ( 133/3 )

       + Y[u[2,1]]*Y[l[2,1]]*h^4*a2*a3^2 * ( 295/16 + 9*z3 )

       + Y[u[2,1]]*Y[l[2,1]]*h^4*a1*a3^2 * ( 3649/144 - 9*z3 )

       + Y[u[2,1]]*Y[l[2,1]]*Y[l[2,2]]*h^4*a3^2 * (  - 3/2 )

       + Y[u[2,1]]*Y[l[2,1],l[2,2]]*h^4*a3^2 * (  - 123/8 )

       + Y[u[2,1]]*alam[1,1,1,1]*alam[1,2,1,1]*h^4*a3^2 * ( 36 )

       + Y[u[2,1]]*alam[1,1,2,2]*alam[1,2,1,1]*h^4*a3^2 * ( 36 )

       + Y[u[2,1]]*alam[1,1,2,2]*alam[2,2,1,2]*h^4*a3^2 * ( 36 )

       + Y[u[2,1]]*alam[1,2,1,1]*alam[1,2,2,1]*h^4*a3^2 * ( 36 )

       + Y[u[2,1]]*alam[1,2,1,2]*alam[2,1,1,1]*h^4*a3^2 * ( 36 )

       + Y[u[2,1]]*alam[1,2,1,2]*alam[2,2,2,1]*h^4*a3^2 * ( 36 )

       + Y[u[2,1]]*alam[1,2,2,1]*alam[2,2,1,2]*h^4*a3^2 * ( 36 )

       + Y[u[2,1]]*alam[2,2,1,2]*alam[2,2,2,2]*h^4*a3^2 * ( 36 )

       + Y[u[2,1],u[2,1]]*alam[1,2,1,2]*h^4*a3^2 * (  - 30 )

       + Y[u[2,1],u[2,2]]*Y[d[2,1]]*h^4*a3^2 * (  - 87 )

       + Y[u[2,1],u[2,2]]*Y[l[2,1]]*h^4*a3^2 * (  - 109/8 )

       + Y[u[2,1],u[2,2]]*alam[2,2,1,2]*h^4*a3^2 * (  - 60 )

       + Y[u[2,2]]*h^2*a3^2 * (  - 2 )

       + Y[u[2,2]]*h^3*a3^3 * (  - 40 )

       + Y[u[2,2]]*h^3*a2*a3^2 * (  - 93/8 )

       + Y[u[2,2]]*h^3*a1*a3^2 * (  - 101/24 )

       + Y[u[2,2]]*h^4*a3^4 * (  - 9959/9 + 272*z3 )

       + Y[u[2,2]]*h^4*a3^4*ng * ( 3250/27 )

       + Y[u[2,2]]*h^4*a2*a3^3 * (  - 473/4 - 72*z3 )

       + Y[u[2,2]]*h^4*a2^2*a3^2 * (  - 9991/64 + 117/4*z3 )

       + Y[u[2,2]]*h^4*a2^2*a3^2*ng * ( 755/24 )

       + Y[u[2,2]]*h^4*a1*a3^3 * (  - 1283/36 - 8/3*z3 )

       + Y[u[2,2]]*h^4*a1*a2*a3^2 * ( 77/96 - 45/2*z3 )

       + Y[u[2,2]]*h^4*a1^2*a3^2 * ( 38401/5184 - 19/36*z3 )

       + Y[u[2,2]]*h^4*a1^2*a3^2*ng * ( 41995/1944 )

       + Y[u[2,2]]^2*h^3*a3^2 * ( 21/2 )

       + Y[u[2,2]]^2*h^4*a3^3 * ( 323 - 96*z3 )

       + Y[u[2,2]]^2*h^4*a2*a3^2 * ( 885/16 + 27*z3 )

       + Y[u[2,2]]^2*h^4*a1*a3^2 * ( 1213/48 + z3 )

       + Y[u[2,2]]^3*h^4*a3^2 * (  - 27/2 )

       + Y[u[2,2]]^2*Y[d[2,2]]*h^4*a3^2 * (  - 81/2 )

       + Y[u[2,2]]^2*Y[l[2,2]]*h^4*a3^2 * (  - 9 )

       + Y[u[2,2]]*Y[u[2,2],u[2,2]]*h^4*a3^2 * (  - 87 )

       + Y[u[2,2]]*Y[d[1,1],u[2,2]]*h^4*a3^2 * (  - 29 )

       + Y[u[2,2]]*Y[d[1,1],d[2,2]]*h^4*a3^2 * (  - 29 )

       + Y[u[2,2]]*Y[d[1,2]]*Y[d[2,1]]*h^4*a3^2 * (  - 81/2 )

       + Y[u[2,2]]*Y[d[1,2]]*Y[l[2,1]]*h^4*a3^2 * (  - 9 )

       + Y[u[2,2]]*Y[d[1,2],u[1,2]]*h^4*a3^2 * ( 125/3 - 8*z3 )

       + Y[u[2,2]]*Y[d[1,2],d[2,1]]*h^4*a3^2 * (  - 58 )

       + Y[u[2,2]]*Y[d[2,1]]*Y[l[1,2]]*h^4*a3^2 * (  - 9 )

       + Y[u[2,2]]*Y[d[2,1],u[2,1]]*h^4*a3^2 * ( 125/3 - 8*z3 )

       + Y[u[2,2]]*Y[d[2,2]]*h^3*a3^2 * ( 21 )

       + Y[u[2,2]]*Y[d[2,2]]*h^4*a3^3 * ( 630 - 288*z3 )

       + Y[u[2,2]]*Y[d[2,2]]*h^4*a2*a3^2 * ( 885/8 + 54*z3 )

       + Y[u[2,2]]*Y[d[2,2]]*h^4*a1*a3^2 * ( 967/24 + 14*z3 )

       + Y[u[2,2]]*Y[d[2,2]]^2*h^4*a3^2 * (  - 81/2 )

       + Y[u[2,2]]*Y[d[2,2]]*Y[l[2,2]]*h^4*a3^2 * (  - 18 )

       + Y[u[2,2]]*Y[d[2,2],u[1,1]]*h^4*a3^2 * (  - 29 )

       + Y[u[2,2]]*Y[d[2,2],u[2,2]]*h^4*a3^2 * ( 76/3 - 16*z3 )

       + Y[u[2,2]]*Y[d[2,2],d[2,2]]*h^4*a3^2 * (  - 87 )

       + Y[u[2,2]]*Y[l[1,1],l[2,2]]*h^4*a3^2 * (  - 41/8 )

       + Y[u[2,2]]*Y[l[1,2]]*Y[l[2,1]]*h^4*a3^2 * (  - 3/2 )

       + Y[u[2,2]]*Y[l[1,2],l[2,1]]*h^4*a3^2 * (  - 41/4 )

       + Y[u[2,2]]*Y[l[2,2]]*h^3*a3^2 * ( 7/2 )

       + Y[u[2,2]]*Y[l[2,2]]*h^4*a3^3 * ( 133/3 )

       + Y[u[2,2]]*Y[l[2,2]]*h^4*a2*a3^2 * ( 295/16 + 9*z3 )

       + Y[u[2,2]]*Y[l[2,2]]*h^4*a1*a3^2 * ( 3649/144 - 9*z3 )

       + Y[u[2,2]]*Y[l[2,2]]^2*h^4*a3^2 * (  - 3/2 )

       + Y[u[2,2]]*Y[l[2,2],l[2,2]]*h^4*a3^2 * (  - 123/8 )

       + Y[u[2,2]]*alam[1,1,2,2]^2*h^4*a3^2 * ( 24 )

       + Y[u[2,2]]*alam[1,1,2,2]*alam[1,2,2,1]*h^4*a3^2 * ( 24 )

       + Y[u[2,2]]*alam[1,2,1,1]*alam[2,1,1,1]*h^4*a3^2 * ( 36 )

       + Y[u[2,2]]*alam[1,2,1,2]*alam[2,1,2,1]*h^4*a3^2 * ( 36 )

       + Y[u[2,2]]*alam[1,2,2,1]^2*h^4*a3^2 * ( 24 )

       + Y[u[2,2]]*alam[2,2,1,2]*alam[2,2,2,1]*h^4*a3^2 * ( 108 )

       + Y[u[2,2]]*alam[2,2,2,2]^2*h^4*a3^2 * ( 36 )

       + Y[u[2,2],u[2,2]]*h^3*a3^2 * ( 9/2 )

       + Y[u[2,2],u[2,2]]*h^4*a3^3 * ( 104 )

       + Y[u[2,2],u[2,2]]*h^4*a2*a3^2 * ( 1431/32 - 9/2*z3 )

       + Y[u[2,2],u[2,2]]*h^4*a1*a3^2 * ( 405/32 + 5/2*z3 )

       + Y[u[2,2],u[2,2]]*Y[d[2,2]]*h^4*a3^2 * (  - 87 )

       + Y[u[2,2],u[2,2]]*Y[l[2,2]]*h^4*a3^2 * (  - 109/8 )

       + Y[u[2,2],u[2,2]]*alam[2,2,2,2]*h^4*a3^2 * (  - 30 )

       + Y[u[2,2],u[2,2],u[2,2]]*h^4*a3^2 * (  - 21/4 - 6*z3 )

       + Y[d[1,1]]*h^2*a3^2 * (  - 2 )

       + Y[d[1,1]]*h^3*a3^3 * (  - 40 )

       + Y[d[1,1]]*h^3*a2*a3^2 * (  - 93/8 )

       + Y[d[1,1]]*h^3*a1*a3^2 * (  - 89/24 )

       + Y[d[1,1]]*h^4*a3^4 * (  - 9959/9 + 272*z3 )

       + Y[d[1,1]]*h^4*a3^4*ng * ( 3250/27 )

       + Y[d[1,1]]*h^4*a2*a3^3 * (  - 473/4 - 72*z3 )

       + Y[d[1,1]]*h^4*a2^2*a3^2 * (  - 9991/64 + 117/4*z3 )

       + Y[d[1,1]]*h^4*a2^2*a3^2*ng * ( 755/24 )

       + Y[d[1,1]]*h^4*a1*a3^3 * (  - 1487/36 - 104/3*z3 )

       + Y[d[1,1]]*h^4*a1*a2*a3^2 * (  - 775/96 - 15/2*z3 )

       + Y[d[1,1]]*h^4*a1^2*a3^2 * ( 6265/5184 - 7/36*z3 )

       + Y[d[1,1]]*h^4*a1^2*a3^2*ng * ( 26563/1944 )

       + Y[d[1,1]]^2*h^3*a3^2 * ( 21/2 )

       + Y[d[1,1]]^2*h^4*a3^3 * ( 323 - 96*z3 )

       + Y[d[1,1]]^2*h^4*a2*a3^2 * ( 885/16 + 27*z3 )

       + Y[d[1,1]]^2*h^4*a1*a3^2 * ( 721/48 + 13*z3 )

       + Y[d[1,1]]^3*h^4*a3^2 * (  - 27/2 )

       + Y[d[1,1]]^2*Y[l[1,1]]*h^4*a3^2 * (  - 9 )

       + Y[d[1,1]]*Y[d[1,1],u[1,1]]*h^4*a3^2 * ( 76/3 - 16*z3 )

       + Y[d[1,1]]*Y[d[1,1],u[2,2]]*h^4*a3^2 * (  - 29 )

       + Y[d[1,1]]*Y[d[1,1],d[1,1]]*h^4*a3^2 * (  - 87 )

       + Y[d[1,1]]*Y[d[1,1],d[2,2]]*h^4*a3^2 * (  - 29 )

       + Y[d[1,1]]*Y[d[1,2]]*Y[d[2,1]]*h^4*a3^2 * (  - 81/2 )

       + Y[d[1,1]]*Y[d[1,2]]*Y[l[2,1]]*h^4*a3^2 * (  - 9 )

       + Y[d[1,1]]*Y[d[1,2],u[1,2]]*h^4*a3^2 * ( 125/3 - 8*z3 )

       + Y[d[1,1]]*Y[d[1,2],d[2,1]]*h^4*a3^2 * (  - 58 )

       + Y[d[1,1]]*Y[d[2,1]]*Y[l[1,2]]*h^4*a3^2 * (  - 9 )

       + Y[d[1,1]]*Y[d[2,1],u[2,1]]*h^4*a3^2 * ( 125/3 - 8*z3 )

       + Y[d[1,1]]*Y[d[2,2],u[1,1]]*h^4*a3^2 * (  - 29 )

       + Y[d[1,1]]*Y[l[1,1]]*h^3*a3^2 * ( 7/2 )

       + Y[d[1,1]]*Y[l[1,1]]*h^4*a3^3 * ( 133/3 )

       + Y[d[1,1]]*Y[l[1,1]]*h^4*a2*a3^2 * ( 295/16 + 9*z3 )

       + Y[d[1,1]]*Y[l[1,1]]*h^4*a1*a3^2 * ( 4201/144 - 9*z3 )

       + Y[d[1,1]]*Y[l[1,1]]^2*h^4*a3^2 * (  - 3/2 )

       + Y[d[1,1]]*Y[l[1,1],l[1,1]]*h^4*a3^2 * (  - 123/8 )

       + Y[d[1,1]]*Y[l[1,1],l[2,2]]*h^4*a3^2 * (  - 41/8 )

       + Y[d[1,1]]*Y[l[1,2]]*Y[l[2,1]]*h^4*a3^2 * (  - 3/2 )

       + Y[d[1,1]]*Y[l[1,2],l[2,1]]*h^4*a3^2 * (  - 41/4 )

       + Y[d[1,1]]*alam[1,1,1,1]^2*h^4*a3^2 * ( 36 )

       + Y[d[1,1]]*alam[1,1,2,2]^2*h^4*a3^2 * ( 24 )

       + Y[d[1,1]]*alam[1,1,2,2]*alam[1,2,2,1]*h^4*a3^2 * ( 24 )

       + Y[d[1,1]]*alam[1,2,1,1]*alam[2,1,1,1]*h^4*a3^2 * ( 108 )

       + Y[d[1,1]]*alam[1,2,1,2]*alam[2,1,2,1]*h^4*a3^2 * ( 36 )

       + Y[d[1,1]]*alam[1,2,2,1]^2*h^4*a3^2 * ( 24 )

       + Y[d[1,1]]*alam[2,2,1,2]*alam[2,2,2,1]*h^4*a3^2 * ( 36 )

       + Y[d[1,1],u[1,1]]*h^3*a3^2 * (  - 3 )

       + Y[d[1,1],u[1,1]]*h^4*a3^3 * (  - 1388/9 + 464/3*z3 )

       + Y[d[1,1],u[1,1]]*h^4*a2*a3^2 * ( 125/16 - 51*z3 )

       + Y[d[1,1],u[1,1]]*h^4*a1*a3^2 * ( 1627/432 - 151/9*z3 )

       + Y[d[1,1],u[1,1]]*Y[l[1,1]]*h^4*a3^2 * ( 133/36 - 16/3*z3 )

       + Y[d[1,1],u[1,1],u[1,1]]*h^4*a3^2 * ( 55/12 + 8*z3 )

       + Y[d[1,1],u[1,1],u[2,2]]*h^4*a3^2 * ( 175/36 + 2/3*z3 )

       + Y[d[1,1],u[1,1],d[2,2]]*h^4*a3^2 * ( 175/36 + 2/3*z3 )

       + Y[d[1,1],u[1,2]]*Y[d[1,2]]*h^4*a3^2 * ( 38/3 - 8*z3 )

       + Y[d[1,1],u[1,2]]*Y[l[1,2]]*h^4*a3^2 * ( 133/72 - 8/3*z3 )

       + Y[d[1,1],u[1,2],u[2,1]]*h^4*a3^2 * ( 44/9 + 4/3*z3 )

       + Y[d[1,1],u[1,2],d[1,2]]*h^4*a3^2 * (  - 31/6 + 6*z3 )

       + Y[d[1,1],u[2,1]]*Y[d[2,1]]*h^4*a3^2 * ( 38/3 - 8*z3 )

       + Y[d[1,1],u[2,1]]*Y[l[2,1]]*h^4*a3^2 * ( 133/72 - 8/3*z3 )

       + Y[d[1,1],u[2,1],u[1,2]]*h^4*a3^2 * (  - 154/9 + 16/3*z3 )

       + Y[d[1,1],u[2,1],d[2,1]]*h^4*a3^2 * ( 101/6 + 2*z3 )

       + Y[d[1,1],u[2,2]]*h^3*a3^2 * ( 3 )

       + Y[d[1,1],u[2,2]]*h^4*a3^3 * ( 208/3 )

       + Y[d[1,1],u[2,2]]*h^4*a2*a3^2 * ( 361/16 + 9*z3 )

       + Y[d[1,1],u[2,2]]*h^4*a1*a3^2 * ( 1381/144 - 3*z3 )

       + Y[d[1,1],u[2,2]]*Y[d[2,2]]*h^4*a3^2 * (  - 29 )

       + Y[d[1,1],u[2,2]]*Y[l[1,1]]*h^4*a3^2 * (  - 109/24 )

       + Y[d[1,1],u[2,2]]*Y[l[2,2]]*h^4*a3^2 * (  - 109/24 )

       + Y[d[1,1],u[2,2]]*alam[1,1,2,2]*h^4*a3^2 * (  - 20 )

       + Y[d[1,1],u[2,2]]*alam[1,2,2,1]*h^4*a3^2 * ( 20 )

       + Y[d[1,1],u[2,2],u[1,1]]*h^4*a3^2 * ( 175/36 + 2/3*z3 )

       + Y[d[1,1],u[2,2],u[2,2]]*h^4*a3^2 * (  - 85/12 )

       + Y[d[1,1],u[2,2],d[2,2]]*h^4*a3^2 * ( 175/36 + 2/3*z3 )

       + Y[d[1,1],d[1,1]]*h^3*a3^2 * ( 9/2 )

       + Y[d[1,1],d[1,1]]*h^4*a3^3 * ( 104 )

       + Y[d[1,1],d[1,1]]*h^4*a2*a3^2 * ( 1431/32 - 9/2*z3 )

       + Y[d[1,1],d[1,1]]*h^4*a1*a3^2 * ( 1427/96 + 1/2*z3 )

       + Y[d[1,1],d[1,1]]*Y[l[1,1]]*h^4*a3^2 * (  - 109/8 )

       + Y[d[1,1],d[1,1]]*alam[1,1,1,1]*h^4*a3^2 * (  - 30 )

       + Y[d[1,1],d[1,1],u[1,1]]*h^4*a3^2 * ( 55/12 + 8*z3 )

       + Y[d[1,1],d[1,1],u[2,2]]*h^4*a3^2 * (  - 85/12 )

       + Y[d[1,1],d[1,1],d[1,1]]*h^4*a3^2 * (  - 21/4 - 6*z3 )

       + Y[d[1,1],d[1,1],d[2,2]]*h^4*a3^2 * (  - 85/12 )

       + Y[d[1,1],d[1,2]]*Y[d[2,1]]*h^4*a3^2 * (  - 87 )

       + Y[d[1,1],d[1,2]]*Y[l[2,1]]*h^4*a3^2 * (  - 109/8 )

       + Y[d[1,1],d[1,2]]*alam[1,2,1,1]*h^4*a3^2 * (  - 60 )

       + Y[d[1,1],d[1,2],u[1,2]]*h^4*a3^2 * ( 101/6 + 2*z3 )

       + Y[d[1,1],d[1,2],d[2,1]]*h^4*a3^2 * (  - 28/3 )

       + Y[d[1,1],d[2,1]]*Y[d[1,2]]*h^4*a3^2 * (  - 87 )

       + Y[d[1,1],d[2,1]]*Y[l[1,2]]*h^4*a3^2 * (  - 109/8 )

       + Y[d[1,1],d[2,1]]*alam[2,1,1,1]*h^4*a3^2 * (  - 60 )

       + Y[d[1,1],d[2,1],u[2,1]]*h^4*a3^2 * (  - 31/6 + 6*z3 )

       + Y[d[1,1],d[2,1],d[1,2]]*h^4*a3^2 * ( 2/3 - 18*z3 )

       + Y[d[1,1],d[2,2]]*h^3*a3^2 * ( 3 )

       + Y[d[1,1],d[2,2]]*h^4*a3^3 * ( 208/3 )

       + Y[d[1,1],d[2,2]]*h^4*a2*a3^2 * ( 361/16 + 9*z3 )

       + Y[d[1,1],d[2,2]]*h^4*a1*a3^2 * ( 1591/144 - z3 )

       + Y[d[1,1],d[2,2]]*Y[d[2,2]]*h^4*a3^2 * (  - 29 )

       + Y[d[1,1],d[2,2]]*Y[l[1,1]]*h^4*a3^2 * (  - 109/24 )

       + Y[d[1,1],d[2,2]]*Y[l[2,2]]*h^4*a3^2 * (  - 109/24 )

       + Y[d[1,1],d[2,2]]*alam[1,1,2,2]*h^4*a3^2 * (  - 20 )

       + Y[d[1,1],d[2,2]]*alam[1,2,2,1]*h^4*a3^2 * (  - 40 )

       + Y[d[1,1],d[2,2],u[1,1]]*h^4*a3^2 * ( 175/36 + 2/3*z3 )

       + Y[d[1,1],d[2,2],u[2,2]]*h^4*a3^2 * ( 175/36 + 2/3*z3 )

       + Y[d[1,1],d[2,2],d[2,2]]*h^4*a3^2 * (  - 85/12 )

       + Y[d[1,2]]*Y[d[2,1]]*h^3*a3^2 * ( 21 )

       + Y[d[1,2]]*Y[d[2,1]]*h^4*a3^3 * ( 646 - 192*z3 )

       + Y[d[1,2]]*Y[d[2,1]]*h^4*a2*a3^2 * ( 885/8 + 54*z3 )

       + Y[d[1,2]]*Y[d[2,1]]*h^4*a1*a3^2 * ( 721/24 + 26*z3 )

       + Y[d[1,2]]*Y[d[2,1]]*Y[d[2,2]]*h^4*a3^2 * (  - 81/2 )

       + Y[d[1,2]]*Y[d[2,1]]*Y[l[1,1]]*h^4*a3^2 * (  - 9 )

       + Y[d[1,2]]*Y[d[2,1]]*Y[l[2,2]]*h^4*a3^2 * (  - 9 )

       + Y[d[1,2]]*Y[d[2,1],u[1,1]]*h^4*a3^2 * ( 38/3 - 8*z3 )

       + Y[d[1,2]]*Y[d[2,1],u[2,2]]*h^4*a3^2 * ( 38/3 - 8*z3 )

       + Y[d[1,2]]*Y[d[2,1],d[2,2]]*h^4*a3^2 * (  - 87 )

       + Y[d[1,2]]*Y[d[2,2]]*Y[l[2,1]]*h^4*a3^2 * (  - 9 )

       + Y[d[1,2]]*Y[d[2,2],u[1,2]]*h^4*a3^2 * ( 38/3 - 8*z3 )

       + Y[d[1,2]]*Y[l[1,1]]*Y[l[2,1]]*h^4*a3^2 * (  - 3/2 )

       + Y[d[1,2]]*Y[l[1,1],l[2,1]]*h^4*a3^2 * (  - 123/8 )

       + Y[d[1,2]]*Y[l[2,1]]*h^3*a3^2 * ( 7/2 )

       + Y[d[1,2]]*Y[l[2,1]]*h^4*a3^3 * ( 133/3 )

       + Y[d[1,2]]*Y[l[2,1]]*h^4*a2*a3^2 * ( 295/16 + 9*z3 )

       + Y[d[1,2]]*Y[l[2,1]]*h^4*a1*a3^2 * ( 4201/144 - 9*z3 )

       + Y[d[1,2]]*Y[l[2,1]]*Y[l[2,2]]*h^4*a3^2 * (  - 3/2 )

       + Y[d[1,2]]*Y[l[2,1],l[2,2]]*h^4*a3^2 * (  - 123/8 )

       + Y[d[1,2]]*alam[1,1,1,1]*alam[1,2,1,1]*h^4*a3^2 * ( 36 )

       + Y[d[1,2]]*alam[1,1,2,2]*alam[1,2,1,1]*h^4*a3^2 * ( 36 )

       + Y[d[1,2]]*alam[1,1,2,2]*alam[2,2,1,2]*h^4*a3^2 * ( 36 )

       + Y[d[1,2]]*alam[1,2,1,1]*alam[1,2,2,1]*h^4*a3^2 * ( 36 )

       + Y[d[1,2]]*alam[1,2,1,2]*alam[2,1,1,1]*h^4*a3^2 * ( 36 )

       + Y[d[1,2]]*alam[1,2,1,2]*alam[2,2,2,1]*h^4*a3^2 * ( 36 )

       + Y[d[1,2]]*alam[1,2,2,1]*alam[2,2,1,2]*h^4*a3^2 * ( 36 )

       + Y[d[1,2]]*alam[2,2,1,2]*alam[2,2,2,2]*h^4*a3^2 * ( 36 )

       + Y[d[1,2],u[1,1]]*Y[d[2,1]]*h^4*a3^2 * ( 38/3 - 8*z3 )

       + Y[d[1,2],u[1,1]]*Y[l[2,1]]*h^4*a3^2 * ( 133/72 - 8/3*z3 )

       + Y[d[1,2],u[1,1],u[1,2]]*h^4*a3^2 * ( 101/6 + 2*z3 )

       + Y[d[1,2],u[1,1],d[2,1]]*h^4*a3^2 * (  - 154/9 + 16/3*z3 )

       + Y[d[1,2],u[1,2]]*h^3*a3^2 * (  - 6 )

       + Y[d[1,2],u[1,2]]*h^4*a3^3 * (  - 2012/9 + 464/3*z3 )

       + Y[d[1,2],u[1,2]]*h^4*a2*a3^2 * (  - 59/4 - 60*z3 )

       + Y[d[1,2],u[1,2]]*h^4*a1*a3^2 * (  - 629/108 - 124/9*z3 )

       + Y[d[1,2],u[1,2]]*Y[d[2,2]]*h^4*a3^2 * ( 125/3 - 8*z3 )

       + Y[d[1,2],u[1,2]]*Y[l[1,1]]*h^4*a3^2 * ( 115/18 - 8/3*z3 )

       + Y[d[1,2],u[1,2]]*Y[l[2,2]]*h^4*a3^2 * ( 115/18 - 8/3*z3 )

       + Y[d[1,2],u[1,2]]*alam[1,1,2,2]*h^4*a3^2 * ( 20 )

       + Y[d[1,2],u[1,2]]*alam[1,2,2,1]*h^4*a3^2 * (  - 20 )

       + Y[d[1,2],u[1,2],u[1,1]]*h^4*a3^2 * (  - 31/6 + 6*z3 )

       + Y[d[1,2],u[1,2],u[2,2]]*h^4*a3^2 * ( 101/6 + 2*z3 )

       + Y[d[1,2],u[1,2],d[2,2]]*h^4*a3^2 * (  - 31/6 + 6*z3 )

       + Y[d[1,2],u[2,2]]*Y[d[2,1]]*h^4*a3^2 * ( 38/3 - 8*z3 )

       + Y[d[1,2],u[2,2]]*Y[l[2,1]]*h^4*a3^2 * ( 133/72 - 8/3*z3 )

       + Y[d[1,2],u[2,2],u[1,2]]*h^4*a3^2 * (  - 31/6 + 6*z3 )

       + Y[d[1,2],u[2,2],d[2,1]]*h^4*a3^2 * ( 44/9 + 4/3*z3 )

       + Y[d[1,2],d[1,2]]*alam[1,2,1,2]*h^4*a3^2 * (  - 30 )

       + Y[d[1,2],d[2,1]]*h^3*a3^2 * ( 6 )

       + Y[d[1,2],d[2,1]]*h^4*a3^3 * ( 416/3 )

       + Y[d[1,2],d[2,1]]*h^4*a2*a3^2 * ( 535/8 - 18*z3 )

       + Y[d[1,2],d[2,1]]*h^4*a1*a3^2 * ( 1345/72 + 2*z3 )

       + Y[d[1,2],d[2,1]]*Y[d[2,2]]*h^4*a3^2 * (  - 58 )

       + Y[d[1,2],d[2,1]]*Y[l[1,1]]*h^4*a3^2 * (  - 109/12 )

       + Y[d[1,2],d[2,1]]*Y[l[2,2]]*h^4*a3^2 * (  - 109/12 )

       + Y[d[1,2],d[2,1]]*alam[1,1,2,2]*h^4*a3^2 * (  - 40 )

       + Y[d[1,2],d[2,1]]*alam[1,2,2,1]*h^4*a3^2 * (  - 20 )

       + Y[d[1,2],d[2,1],u[1,1]]*h^4*a3^2 * ( 44/9 + 4/3*z3 )

       + Y[d[1,2],d[2,1],u[2,2]]*h^4*a3^2 * (  - 154/9 + 16/3*z3 )

       + Y[d[1,2],d[2,1],d[2,2]]*h^4*a3^2 * ( 2/3 - 18*z3 )

       + Y[d[1,2],d[2,2]]*Y[d[2,1]]*h^4*a3^2 * (  - 87 )

       + Y[d[1,2],d[2,2]]*Y[l[2,1]]*h^4*a3^2 * (  - 109/8 )

       + Y[d[1,2],d[2,2]]*alam[2,2,1,2]*h^4*a3^2 * (  - 60 )

       + Y[d[1,2],d[2,2],u[1,2]]*h^4*a3^2 * ( 101/6 + 2*z3 )

       + Y[d[1,2],d[2,2],d[2,1]]*h^4*a3^2 * (  - 28/3 )

       + Y[d[2,1]]*Y[d[2,2]]*Y[l[1,2]]*h^4*a3^2 * (  - 9 )

       + Y[d[2,1]]*Y[d[2,2],u[2,1]]*h^4*a3^2 * ( 38/3 - 8*z3 )

       + Y[d[2,1]]*Y[l[1,1]]*Y[l[1,2]]*h^4*a3^2 * (  - 3/2 )

       + Y[d[2,1]]*Y[l[1,1],l[1,2]]*h^4*a3^2 * (  - 123/8 )

       + Y[d[2,1]]*Y[l[1,2]]*h^3*a3^2 * ( 7/2 )

       + Y[d[2,1]]*Y[l[1,2]]*h^4*a3^3 * ( 133/3 )

       + Y[d[2,1]]*Y[l[1,2]]*h^4*a2*a3^2 * ( 295/16 + 9*z3 )

       + Y[d[2,1]]*Y[l[1,2]]*h^4*a1*a3^2 * ( 4201/144 - 9*z3 )

       + Y[d[2,1]]*Y[l[1,2]]*Y[l[2,2]]*h^4*a3^2 * (  - 3/2 )

       + Y[d[2,1]]*Y[l[1,2],l[2,2]]*h^4*a3^2 * (  - 123/8 )

       + Y[d[2,1]]*alam[1,1,1,1]*alam[2,1,1,1]*h^4*a3^2 * ( 36 )

       + Y[d[2,1]]*alam[1,1,2,2]*alam[2,1,1,1]*h^4*a3^2 * ( 36 )

       + Y[d[2,1]]*alam[1,1,2,2]*alam[2,2,2,1]*h^4*a3^2 * ( 36 )

       + Y[d[2,1]]*alam[1,2,1,1]*alam[2,1,2,1]*h^4*a3^2 * ( 36 )

       + Y[d[2,1]]*alam[1,2,2,1]*alam[2,1,1,1]*h^4*a3^2 * ( 36 )

       + Y[d[2,1]]*alam[1,2,2,1]*alam[2,2,2,1]*h^4*a3^2 * ( 36 )

       + Y[d[2,1]]*alam[2,1,2,1]*alam[2,2,1,2]*h^4*a3^2 * ( 36 )

       + Y[d[2,1]]*alam[2,2,2,1]*alam[2,2,2,2]*h^4*a3^2 * ( 36 )

       + Y[d[2,1],u[1,1]]*Y[l[1,2]]*h^4*a3^2 * ( 133/72 - 8/3*z3 )

       + Y[d[2,1],u[1,1],u[2,1]]*h^4*a3^2 * (  - 31/6 + 6*z3 )

       + Y[d[2,1],u[2,1]]*h^3*a3^2 * (  - 6 )

       + Y[d[2,1],u[2,1]]*h^4*a3^3 * (  - 2012/9 + 464/3*z3 )

       + Y[d[2,1],u[2,1]]*h^4*a2*a3^2 * (  - 59/4 - 60*z3 )

       + Y[d[2,1],u[2,1]]*h^4*a1*a3^2 * (  - 629/108 - 124/9*z3 )

       + Y[d[2,1],u[2,1]]*Y[d[2,2]]*h^4*a3^2 * ( 125/3 - 8*z3 )

       + Y[d[2,1],u[2,1]]*Y[l[1,1]]*h^4*a3^2 * ( 115/18 - 8/3*z3 )

       + Y[d[2,1],u[2,1]]*Y[l[2,2]]*h^4*a3^2 * ( 115/18 - 8/3*z3 )

       + Y[d[2,1],u[2,1]]*alam[1,1,2,2]*h^4*a3^2 * ( 20 )

       + Y[d[2,1],u[2,1]]*alam[1,2,2,1]*h^4*a3^2 * (  - 20 )

       + Y[d[2,1],u[2,1],u[1,1]]*h^4*a3^2 * ( 101/6 + 2*z3 )

       + Y[d[2,1],u[2,1],u[2,2]]*h^4*a3^2 * (  - 31/6 + 6*z3 )

       + Y[d[2,1],u[2,1],d[2,2]]*h^4*a3^2 * ( 101/6 + 2*z3 )

       + Y[d[2,1],u[2,2]]*Y[l[1,2]]*h^4*a3^2 * ( 133/72 - 8/3*z3 )

       + Y[d[2,1],u[2,2],u[2,1]]*h^4*a3^2 * ( 101/6 + 2*z3 )

       + Y[d[2,1],d[2,1]]*alam[2,1,2,1]*h^4*a3^2 * (  - 30 )

       + Y[d[2,1],d[2,2]]*Y[l[1,2]]*h^4*a3^2 * (  - 109/8 )

       + Y[d[2,1],d[2,2]]*alam[2,2,2,1]*h^4*a3^2 * (  - 60 )

       + Y[d[2,1],d[2,2],u[2,1]]*h^4*a3^2 * (  - 31/6 + 6*z3 )

       + Y[d[2,2]]*h^2*a3^2 * (  - 2 )

       + Y[d[2,2]]*h^3*a3^3 * (  - 40 )

       + Y[d[2,2]]*h^3*a2*a3^2 * (  - 93/8 )

       + Y[d[2,2]]*h^3*a1*a3^2 * (  - 89/24 )

       + Y[d[2,2]]*h^4*a3^4 * (  - 9959/9 + 272*z3 )

       + Y[d[2,2]]*h^4*a3^4*ng * ( 3250/27 )

       + Y[d[2,2]]*h^4*a2*a3^3 * (  - 473/4 - 72*z3 )

       + Y[d[2,2]]*h^4*a2^2*a3^2 * (  - 9991/64 + 117/4*z3 )

       + Y[d[2,2]]*h^4*a2^2*a3^2*ng * ( 755/24 )

       + Y[d[2,2]]*h^4*a1*a3^3 * (  - 1487/36 - 104/3*z3 )

       + Y[d[2,2]]*h^4*a1*a2*a3^2 * (  - 775/96 - 15/2*z3 )

       + Y[d[2,2]]*h^4*a1^2*a3^2 * ( 6265/5184 - 7/36*z3 )

       + Y[d[2,2]]*h^4*a1^2*a3^2*ng * ( 26563/1944 )

       + Y[d[2,2]]^2*h^3*a3^2 * ( 21/2 )

       + Y[d[2,2]]^2*h^4*a3^3 * ( 323 - 96*z3 )

       + Y[d[2,2]]^2*h^4*a2*a3^2 * ( 885/16 + 27*z3 )

       + Y[d[2,2]]^2*h^4*a1*a3^2 * ( 721/48 + 13*z3 )

       + Y[d[2,2]]^3*h^4*a3^2 * (  - 27/2 )

       + Y[d[2,2]]^2*Y[l[2,2]]*h^4*a3^2 * (  - 9 )

       + Y[d[2,2]]*Y[d[2,2],u[1,1]]*h^4*a3^2 * (  - 29 )

       + Y[d[2,2]]*Y[d[2,2],u[2,2]]*h^4*a3^2 * ( 76/3 - 16*z3 )

       + Y[d[2,2]]*Y[d[2,2],d[2,2]]*h^4*a3^2 * (  - 87 )

       + Y[d[2,2]]*Y[l[1,1],l[2,2]]*h^4*a3^2 * (  - 41/8 )

       + Y[d[2,2]]*Y[l[1,2]]*Y[l[2,1]]*h^4*a3^2 * (  - 3/2 )

       + Y[d[2,2]]*Y[l[1,2],l[2,1]]*h^4*a3^2 * (  - 41/4 )

       + Y[d[2,2]]*Y[l[2,2]]*h^3*a3^2 * ( 7/2 )

       + Y[d[2,2]]*Y[l[2,2]]*h^4*a3^3 * ( 133/3 )

       + Y[d[2,2]]*Y[l[2,2]]*h^4*a2*a3^2 * ( 295/16 + 9*z3 )

       + Y[d[2,2]]*Y[l[2,2]]*h^4*a1*a3^2 * ( 4201/144 - 9*z3 )

       + Y[d[2,2]]*Y[l[2,2]]^2*h^4*a3^2 * (  - 3/2 )

       + Y[d[2,2]]*Y[l[2,2],l[2,2]]*h^4*a3^2 * (  - 123/8 )

       + Y[d[2,2]]*alam[1,1,2,2]^2*h^4*a3^2 * ( 24 )

       + Y[d[2,2]]*alam[1,1,2,2]*alam[1,2,2,1]*h^4*a3^2 * ( 24 )

       + Y[d[2,2]]*alam[1,2,1,1]*alam[2,1,1,1]*h^4*a3^2 * ( 36 )

       + Y[d[2,2]]*alam[1,2,1,2]*alam[2,1,2,1]*h^4*a3^2 * ( 36 )

       + Y[d[2,2]]*alam[1,2,2,1]^2*h^4*a3^2 * ( 24 )

       + Y[d[2,2]]*alam[2,2,1,2]*alam[2,2,2,1]*h^4*a3^2 * ( 108 )

       + Y[d[2,2]]*alam[2,2,2,2]^2*h^4*a3^2 * ( 36 )

       + Y[d[2,2],u[1,1]]*h^3*a3^2 * ( 3 )

       + Y[d[2,2],u[1,1]]*h^4*a3^3 * ( 208/3 )

       + Y[d[2,2],u[1,1]]*h^4*a2*a3^2 * ( 361/16 + 9*z3 )

       + Y[d[2,2],u[1,1]]*h^4*a1*a3^2 * ( 1381/144 - 3*z3 )

       + Y[d[2,2],u[1,1]]*Y[l[1,1]]*h^4*a3^2 * (  - 109/24 )

       + Y[d[2,2],u[1,1]]*Y[l[2,2]]*h^4*a3^2 * (  - 109/24 )

       + Y[d[2,2],u[1,1]]*alam[1,1,2,2]*h^4*a3^2 * (  - 20 )

       + Y[d[2,2],u[1,1]]*alam[1,2,2,1]*h^4*a3^2 * ( 20 )

       + Y[d[2,2],u[1,1],u[1,1]]*h^4*a3^2 * (  - 85/12 )

       + Y[d[2,2],u[1,1],u[2,2]]*h^4*a3^2 * ( 175/36 + 2/3*z3 )

       + Y[d[2,2],u[1,2]]*Y[l[1,2]]*h^4*a3^2 * ( 133/72 - 8/3*z3 )

       + Y[d[2,2],u[1,2],u[2,1]]*h^4*a3^2 * (  - 154/9 + 16/3*z3 )

       + Y[d[2,2],u[2,1]]*Y[l[2,1]]*h^4*a3^2 * ( 133/72 - 8/3*z3 )

       + Y[d[2,2],u[2,1],u[1,2]]*h^4*a3^2 * ( 44/9 + 4/3*z3 )

       + Y[d[2,2],u[2,2]]*h^3*a3^2 * (  - 3 )

       + Y[d[2,2],u[2,2]]*h^4*a3^3 * (  - 1388/9 + 464/3*z3 )

       + Y[d[2,2],u[2,2]]*h^4*a2*a3^2 * ( 125/16 - 51*z3 )

       + Y[d[2,2],u[2,2]]*h^4*a1*a3^2 * ( 1627/432 - 151/9*z3 )

       + Y[d[2,2],u[2,2]]*Y[l[2,2]]*h^4*a3^2 * ( 133/36 - 16/3*z3 )

       + Y[d[2,2],u[2,2],u[1,1]]*h^4*a3^2 * ( 175/36 + 2/3*z3 )

       + Y[d[2,2],u[2,2],u[2,2]]*h^4*a3^2 * ( 55/12 + 8*z3 )

       + Y[d[2,2],d[2,2]]*h^3*a3^2 * ( 9/2 )

       + Y[d[2,2],d[2,2]]*h^4*a3^3 * ( 104 )

       + Y[d[2,2],d[2,2]]*h^4*a2*a3^2 * ( 1431/32 - 9/2*z3 )

       + Y[d[2,2],d[2,2]]*h^4*a1*a3^2 * ( 1427/96 + 1/2*z3 )

       + Y[d[2,2],d[2,2]]*Y[l[2,2]]*h^4*a3^2 * (  - 109/8 )

       + Y[d[2,2],d[2,2]]*alam[2,2,2,2]*h^4*a3^2 * (  - 30 )

       + Y[d[2,2],d[2,2],u[1,1]]*h^4*a3^2 * (  - 85/12 )

       + Y[d[2,2],d[2,2],u[2,2]]*h^4*a3^2 * ( 55/12 + 8*z3 )

       + Y[d[2,2],d[2,2],d[2,2]]*h^4*a3^2 * (  - 21/4 - 6*z3 )

       + Y[l[1,1]]*h^4*a2^2*a3^2*ng * ( 21/8 )

       + Y[l[1,1]]*h^4*a1^2*a3^2*ng * ( 253/72 )

       + Y[l[2,2]]*h^4*a2^2*a3^2*ng * ( 21/8 )

       + Y[l[2,2]]*h^4*a1^2*a3^2*ng * ( 253/72 ))


==> anc/ba3.NHDM <==
( + h*a3^2 * (  - 11 )

       + h*a3^2*ng * ( 4/3 )

       + h^2*a3^3 * (  - 102 )

       + h^2*a3^3*ng * ( 76/3 )

       + h^2*a2*a3^2*ng * ( 3/2 )

       + h^2*a1*a3^2*ng * ( 11/18 )

       + h^3*a3^4 * (  - 2857/2 )

       + h^3*a3^4*ng * ( 5033/9 )

       + h^3*a3^4*ng^2 * (  - 650/27 )

       + h^3*a2*a3^3*ng * ( 7 )

       + h^3*a2^2*a3^2*ng * ( 505/48 )

       + h^3*a2^2*a3^2*ng*nd * (  - 23/48 )

       + h^3*a2^2*a3^2*ng^2 * (  - 11/6 )

       + h^3*a1*a3^3*ng * ( 77/27 )

       + h^3*a1*a2*a3^2*ng * (  - 1/24 )

       + h^3*a1^2*a3^2*ng * (  - 137/1296 )

       + h^3*a1^2*a3^2*ng*nd * (  - 253/1296 )

       + h^3*a1^2*a3^2*ng^2 * (  - 605/486 )

       + h^4*a3^5 * (  - 149753/6 - 3564*z3 )

       + h^4*a3^5*ng * ( 1078361/81 + 13016/27*z3 )

       + h^4*a3^5*ng^2 * (  - 100130/81 - 25888/81*z3 )

       + h^4*a3^5*ng^3 * (  - 8744/729 )

       + h^4*a2*a3^4*ng * ( 713/36 + 265/3*z3 )

       + h^4*a2*a3^4*ng^2 * (  - 3341/54 + 604/9*z3 )

       + h^4*a2^2*a3^3*ng * ( 30977/216 - 550/9*z3 )

       + h^4*a2^2*a3^3*ng*nd * (  - 865/216 + 25/18*z3 )

       + h^4*a2^2*a3^3*ng^2 * (  - 937/27 + 100/9*z3 )

       + h^4*a2^3*a3^2*ng * ( 321539/5184 + 110/3*z3 )

       + h^4*a2^3*a3^2*ng*nd * (  - 4831/648 - 55/12*z3 )

       + h^4*a2^3*a3^2*ng*nd^2 * ( 91/2592 )

       + h^4*a2^3*a3^2*ng^2 * (  - 7639/324 - 110/3*z3 )

       + h^4*a2^3*a3^2*ng^2*nd * (  - 47/162 )

       + h^4*a2^3*a3^2*ng^3 * (  - 154/81 )

       + h^4*a1*a3^4*ng * ( 7843/972 + 2915/81*z3 )

       + h^4*a1*a3^4*ng^2 * (  - 32791/1458 + 5204/243*z3 )

       + h^4*a1*a2*a3^3*ng * ( 23/12 )

       + h^4*a1*a2^2*a3^2*ng * ( 1291/5184 - 22/27*z3 )

       + h^4*a1*a2^2*a3^2*ng*nd * (  - 1363/648 + 83/108*z3 )

       + h^4*a1*a2^2*a3^2*ng^2 * (  - 583/324 + 58/27*z3 )

       + h^4*a1^2*a3^3*ng * ( 3151/648 )

       + h^4*a1^2*a3^3*ng*nd * (  - 9515/5832 + 275/486*z3 )

       + h^4*a1^2*a3^3*ng^2 * (  - 46783/2187 + 5500/729*z3 )

       + h^4*a1^2*a2*a3^2*ng * (  - 23/576 )

       + h^4*a1^2*a2*a3^2*ng*nd * (  - 1669/648 + 101/108*z3 )

       + h^4*a1^2*a2*a3^2*ng^2 * (  - 2087/972 + 218/81*z3 )

       + h^4*a1^3*a3^2*ng * (  - 47863/46656 )

       + h^4*a1^3*a3^2*ng*nd * (  - 13229/17496 + 1165/2916*z3 )

       + h^4*a1^3*a3^2*ng*nd^2 * ( 1001/69984 )

       + h^4*a1^3*a3^2*ng^2 * (  - 190285/26244 + 21550/2187*z3 )

       + h^4*a1^3*a3^2*ng^2*nd * (  - 2585/13122 )

       + h^4*a1^3*a3^2*ng^3 * (  - 42350/19683 )

       + Y[u[1,1]]*h^2*a3^2 * (  - 2 )

       + Y[u[1,1]]*h^3*a3^3 * (  - 40 )

       + Y[u[1,1]]*h^3*a2*a3^2 * (  - 93/8 )

       + Y[u[1,1]]*h^3*a1*a3^2 * (  - 101/24 )

       + Y[u[1,1]]*h^4*a3^4 * (  - 9959/9 + 272*z3 )

       + Y[u[1,1]]*h^4*a3^4*ng * ( 3250/27 )

       + Y[u[1,1]]*h^4*a2*a3^3 * (  - 473/4 - 72*z3 )

       + Y[u[1,1]]*h^4*a2^2*a3^2 * (  - 32041/192 + 117/4*z3 )

       + Y[u[1,1]]*h^4*a2^2*a3^2*nd * ( 517/96 )

       + Y[u[1,1]]*h^4*a2^2*a3^2*ng * ( 755/24 )

       + Y[u[1,1]]*h^4*a1*a3^3 * (  - 1283/36 - 8/3*z3 )

       + Y[u[1,1]]*h^4*a1*a2*a3^2 * ( 77/96 - 45/2*z3 )

       + Y[u[1,1]]*h^4*a1^2*a3^2 * ( 4751/1728 - 19/36*z3 )

       + Y[u[1,1]]*h^4*a1^2*a3^2*nd * ( 6037/2592 )

       + Y[u[1,1]]*h^4*a1^2*a3^2*ng * ( 41995/1944 )

       + Y[u[1,1],u[2,2]]*h^3*a3^2 * ( 3/2 )

       + Y[u[1,1],u[2,2]]*h^4*a3^3 * ( 104/3 )

       + Y[u[1,1],u[2,2]]*h^4*a2*a3^2 * ( 361/32 + 9/2*z3 )

       + Y[u[1,1],u[2,2]]*h^4*a1*a3^2 * ( 2035/288 - 5/2*z3 )

       + Y[u[1,1],u[2,2],u[3,3]]*h^4*a3^2 * (  - 1/4 )

       + Y[u[1,1],u[2,2],d[3,3]]*h^4*a3^2 * (  - 3/4 )

       + Y[u[1,1],u[2,3],u[3,2]]*h^4*a3^2 * (  - 57/16 )

       + Y[u[1,1],u[2,3],d[2,3]]*h^4*a3^2 * ( 101/18 + 2/3*z3 )

       + Y[u[1,1],d[2,2]]*h^3*a3^2 * ( 3 )

       + Y[u[1,1],d[2,2]]*h^4*a3^3 * ( 208/3 )

       + Y[u[1,1],d[2,2]]*h^4*a2*a3^2 * ( 361/16 + 9*z3 )

       + Y[u[1,1],d[2,2]]*h^4*a1*a3^2 * ( 1381/144 - 3*z3 )

       + Y[u[1,1],d[2,2],d[3,3]]*h^4*a3^2 * (  - 3/4 )

       + Y[u[1,1],d[2,3],d[3,2]]*h^4*a3^2 * (  - 19/3 )

       + Y[u[1,2]]*Y[u[2,1]]*h^3*a3^2 * ( 21/2 )

       + Y[u[1,2]]*Y[u[2,1]]*h^4*a3^3 * ( 323 - 96*z3 )

       + Y[u[1,2]]*Y[u[2,1]]*h^4*a2*a3^2 * ( 885/16 + 27*z3 )

       + Y[u[1,2]]*Y[u[2,1]]*h^4*a1*a3^2 * ( 1213/48 + z3 )

       + Y[u[1,2]]*Y[u[2,1],u[3,3]]*h^4*a3^2 * (  - 219/32 )

       + Y[u[1,2]]*Y[u[2,1],d[3,3]]*h^4*a3^2 * (  - 29 )

       + Y[u[1,2]]*Y[u[2,3]]*Y[u[3,1]]*h^4*a3^2 * (  - 27/2 )

       + Y[u[1,2]]*Y[u[2,3]]*Y[d[1,3]]*h^4*a3^2 * (  - 81/4 )

       + Y[u[1,2]]*Y[u[2,3]]*Y[l[1,3]]*h^4*a3^2 * (  - 9/4 )

       + Y[u[1,2]]*Y[u[2,3],u[3,1]]*h^4*a3^2 * (  - 219/16 )

       + Y[u[1,2]]*Y[u[2,3],d[1,3]]*h^4*a3^2 * ( 125/3 - 8*z3 )

       + Y[u[1,2]]*Y[u[3,1]]*Y[d[3,2]]*h^4*a3^2 * (  - 81/4 )

       + Y[u[1,2]]*Y[u[3,1]]*Y[l[3,2]]*h^4*a3^2 * (  - 27/4 )

       + Y[u[1,2]]*Y[u[3,1],u[2,3]]*h^4*a3^2 * (  - 709/16 )

       + Y[u[1,2]]*Y[u[3,1],d[3,2]]*h^4*a3^2 * ( 125/3 - 8*z3 )

       + Y[u[1,2]]*Y[u[3,3],u[2,1]]*h^4*a3^2 * (  - 709/32 )

       + Y[u[1,2]]*Y[u[3,3],d[1,2]]*h^4*a3^2 * (  - 29 )

       + Y[u[1,2]]*Y[d[1,2]]*h^3*a3^2 * ( 21 )

       + Y[u[1,2]]*Y[d[1,2]]*h^4*a3^3 * ( 630 - 288*z3 )

       + Y[u[1,2]]*Y[d[1,2]]*h^4*a2*a3^2 * ( 885/8 + 54*z3 )

       + Y[u[1,2]]*Y[d[1,2]]*h^4*a1*a3^2 * ( 967/24 + 14*z3 )

       + Y[u[1,2]]*Y[d[1,2],d[3,3]]*h^4*a3^2 * (  - 219/32 )

       + Y[u[1,2]]*Y[d[1,3]]*Y[d[3,2]]*h^4*a3^2 * (  - 81/2 )

       + Y[u[1,2]]*Y[d[1,3]]*Y[l[3,2]]*h^4*a3^2 * (  - 9 )

       + Y[u[1,2]]*Y[d[1,3],d[3,2]]*h^4*a3^2 * (  - 219/16 )

       + Y[u[1,2]]*Y[d[3,2]]*Y[l[1,3]]*h^4*a3^2 * (  - 9 )

       + Y[u[1,2]]*Y[d[3,2],d[1,3]]*h^4*a3^2 * (  - 709/16 )

       + Y[u[1,2]]*Y[d[3,3],d[1,2]]*h^4*a3^2 * (  - 709/32 )

       + Y[u[1,2]]*Y[l[1,2]]*h^3*a3^2 * ( 7/2 )

       + Y[u[1,2]]*Y[l[1,2]]*h^4*a3^3 * ( 133/3 )

       + Y[u[1,2]]*Y[l[1,2]]*h^4*a2*a3^2 * ( 295/16 + 9*z3 )

       + Y[u[1,2]]*Y[l[1,2]]*h^4*a1*a3^2 * ( 3649/144 - 9*z3 )

       + Y[u[1,2]]*Y[l[1,3]]*Y[l[3,2]]*h^4*a3^2 * (  - 3/2 )

       + Y[u[1,2]]*Y[l[3,2],l[1,3]]*h^4*a3^2 * (  - 41/4 )

       + Y[u[1,2]]*Y[l[3,3],l[1,2]]*h^4*a3^2 * (  - 41/8 )

       + Y[u[1,2]]*alam[2,3,4,5]*alam[3,1,5,4]*h^4*a3^2 * ( 12 )

       + Y[u[1,2]]*alam[2,3,4,5]*alam[3,4,5,1]*h^4*a3^2 * ( 6 )

       + Y[u[1,2]]*alam[2,3,4,5]*alam[5,1,3,4]*h^4*a3^2 * ( 6 )

       + Y[u[1,2]]*alam[2,3,4,5]*alam[5,4,3,1]*h^4*a3^2 * ( 12 )

       + Y[u[1,2],u[2,1]]*h^3*a3^2 * ( 3 )

       + Y[u[1,2],u[2,1]]*h^4*a3^3 * ( 208/3 )

       + Y[u[1,2],u[2,1]]*h^4*a2*a3^2 * ( 535/16 - 9*z3 )

       + Y[u[1,2],u[2,1]]*h^4*a1*a3^2 * ( 805/144 + 5*z3 )

       + Y[u[1,2],u[2,1],u[3,3]]*h^4*a3^2 * ( 19/24 )

       + Y[u[1,2],u[2,1],d[3,3]]*h^4*a3^2 * (  - 19/3 )

       + Y[u[1,2],u[2,3],u[3,1]]*h^4*a3^2 * (  - 1 )

       + Y[u[1,2],u[2,3],d[1,3]]*h^4*a3^2 * ( 101/9 + 4/3*z3 )

       + Y[u[1,2],u[3,1],u[2,3]]*h^4*a3^2 * ( 7/3 - 6*z3 )

       + Y[u[1,2],u[3,1],d[3,2]]*h^4*a3^2 * (  - 97/9 + 16/3*z3 )

       + Y[u[1,2],u[3,3]]*Y[d[1,2]]*h^4*a3^2 * (  - 219/32 )

       + Y[u[1,2],u[3,3]]*Y[l[1,2]]*h^4*a3^2 * (  - 73/32 )

       + Y[u[1,2],u[3,3],u[2,1]]*h^4*a3^2 * (  - 57/16 )

       + Y[u[1,2],u[3,3],d[1,2]]*h^4*a3^2 * ( 101/18 + 2/3*z3 )

       + Y[u[1,2],u[3,4]]*alam[2,1,4,3]*h^4*a3^2 * (  - 5 )

       + Y[u[1,2],u[3,4]]*alam[2,3,4,1]*h^4*a3^2 * (  - 10 )

       + Y[u[1,2],u[3,4]]*alam[4,1,2,3]*h^4*a3^2 * (  - 10 )

       + Y[u[1,2],u[3,4]]*alam[4,3,2,1]*h^4*a3^2 * (  - 5 )

       + Y[u[1,2],d[1,2]]*h^3*a3^2 * (  - 6 )

       + Y[u[1,2],d[1,2]]*h^4*a3^3 * (  - 2012/9 + 464/3*z3 )

       + Y[u[1,2],d[1,2]]*h^4*a2*a3^2 * (  - 59/4 - 60*z3 )

       + Y[u[1,2],d[1,2]]*h^4*a1*a3^2 * (  - 629/108 - 124/9*z3 )

       + Y[u[1,2],d[1,2],d[3,3]]*h^4*a3^2 * ( 101/18 + 2/3*z3 )

       + Y[u[1,2],d[1,3],d[3,2]]*h^4*a3^2 * ( 101/9 + 4/3*z3 )

       + Y[u[1,2],d[3,2],d[1,3]]*h^4*a3^2 * (  - 97/9 + 16/3*z3 )

       + Y[u[1,2],d[3,3]]*Y[d[1,2]]*h^4*a3^2 * (  - 29 )

       + Y[u[1,2],d[3,3]]*Y[l[1,2]]*h^4*a3^2 * (  - 109/24 )

       + Y[u[1,2],d[3,3],d[1,2]]*h^4*a3^2 * ( 101/18 + 2/3*z3 )

       + Y[u[1,2],d[3,4]]*alam[2,1,3,4]*h^4*a3^2 * (  - 10 )

       + Y[u[1,2],d[3,4]]*alam[2,4,3,1]*h^4*a3^2 * ( 10 )

       + Y[u[1,2],d[3,4]]*alam[3,1,2,4]*h^4*a3^2 * ( 10 )

       + Y[u[1,2],d[3,4]]*alam[3,4,2,1]*h^4*a3^2 * (  - 10 )

       + Y[u[1,3],u[3,2]]*Y[d[1,2]]*h^4*a3^2 * (  - 219/16 )

       + Y[u[1,3],u[3,2]]*Y[l[1,2]]*h^4*a3^2 * (  - 73/16 )

       + Y[u[1,3],d[2,3]]*Y[d[1,2]]*h^4*a3^2 * ( 125/3 - 8*z3 )

       + Y[u[1,3],d[2,3]]*Y[l[1,2]]*h^4*a3^2 * ( 115/18 - 8/3*z3 )

       + Y[u[3,2],u[1,3]]*Y[d[1,2]]*h^4*a3^2 * (  - 709/16 )

       + Y[u[3,2],u[1,3]]*Y[l[1,2]]*h^4*a3^2 * (  - 217/48 )

       + Y[u[3,2],d[3,1]]*Y[d[1,2]]*h^4*a3^2 * ( 125/3 - 8*z3 )

       + Y[u[3,2],d[3,1]]*Y[l[1,2]]*h^4*a3^2 * ( 115/18 - 8/3*z3 )

       + Y[u[3,3],u[1,2]]*Y[d[1,2]]*h^4*a3^2 * (  - 709/32 )

       + Y[u[3,3],u[1,2]]*Y[l[1,2]]*h^4*a3^2 * (  - 217/96 )

       + Y[u[3,3],d[2,1]]*Y[d[1,2]]*h^4*a3^2 * (  - 29 )

       + Y[u[3,3],d[2,1]]*Y[l[1,2]]*h^4*a3^2 * (  - 109/24 )

       + Y[d[1,1]]*h^2*a3^2 * (  - 2 )

       + Y[d[1,1]]*h^3*a3^3 * (  - 40 )

       + Y[d[1,1]]*h^3*a2*a3^2 * (  - 93/8 )

       + Y[d[1,1]]*h^3*a1*a3^2 * (  - 89/24 )

       + Y[d[1,1]]*h^4*a3^4 * (  - 9959/9 + 272*z3 )

       + Y[d[1,1]]*h^4*a3^4*ng * ( 3250/27 )

       + Y[d[1,1]]*h^4*a2*a3^3 * (  - 473/4 - 72*z3 )

       + Y[d[1,1]]*h^4*a2^2*a3^2 * (  - 32041/192 + 117/4*z3 )

       + Y[d[1,1]]*h^4*a2^2*a3^2*nd * ( 517/96 )

       + Y[d[1,1]]*h^4*a2^2*a3^2*ng * ( 755/24 )

       + Y[d[1,1]]*h^4*a1*a3^3 * (  - 1487/36 - 104/3*z3 )

       + Y[d[1,1]]*h^4*a1*a2*a3^2 * (  - 775/96 - 15/2*z3 )

       + Y[d[1,1]]*h^4*a1^2*a3^2 * (  - 3193/1728 - 7/36*z3 )

       + Y[d[1,1]]*h^4*a1^2*a3^2*nd * ( 3961/2592 )

       + Y[d[1,1]]*h^4*a1^2*a3^2*ng * ( 26563/1944 )

       + Y[d[1,1],d[2,2]]*h^3*a3^2 * ( 3/2 )

       + Y[d[1,1],d[2,2]]*h^4*a3^3 * ( 104/3 )

       + Y[d[1,1],d[2,2]]*h^4*a2*a3^2 * ( 361/32 + 9/2*z3 )

       + Y[d[1,1],d[2,2]]*h^4*a1*a3^2 * ( 1591/288 - 1/2*z3 )

       + Y[d[1,1],d[2,2],d[3,3]]*h^4*a3^2 * (  - 1/4 )

       + Y[d[1,1],d[2,3],d[3,2]]*h^4*a3^2 * (  - 57/16 )

       + Y[d[1,2]]*Y[d[2,1]]*h^3*a3^2 * ( 21/2 )

       + Y[d[1,2]]*Y[d[2,1]]*h^4*a3^3 * ( 323 - 96*z3 )

       + Y[d[1,2]]*Y[d[2,1]]*h^4*a2*a3^2 * ( 885/16 + 27*z3 )

       + Y[d[1,2]]*Y[d[2,1]]*h^4*a1*a3^2 * ( 721/48 + 13*z3 )

       + Y[d[1,2]]*Y[d[2,1],d[3,3]]*h^4*a3^2 * (  - 219/32 )

       + Y[d[1,2]]*Y[d[2,3]]*Y[d[3,1]]*h^4*a3^2 * (  - 27/2 )

       + Y[d[1,2]]*Y[d[2,3]]*Y[l[3,1]]*h^4*a3^2 * (  - 9/4 )

       + Y[d[1,2]]*Y[d[2,3],d[3,1]]*h^4*a3^2 * (  - 219/16 )

       + Y[d[1,2]]*Y[d[3,1]]*Y[l[2,3]]*h^4*a3^2 * (  - 27/4 )

       + Y[d[1,2]]*Y[d[3,1],d[2,3]]*h^4*a3^2 * (  - 709/16 )

       + Y[d[1,2]]*Y[d[3,3],d[2,1]]*h^4*a3^2 * (  - 709/32 )

       + Y[d[1,2]]*Y[l[2,1]]*h^3*a3^2 * ( 7/2 )

       + Y[d[1,2]]*Y[l[2,1]]*h^4*a3^3 * ( 133/3 )

       + Y[d[1,2]]*Y[l[2,1]]*h^4*a2*a3^2 * ( 295/16 + 9*z3 )

       + Y[d[1,2]]*Y[l[2,1]]*h^4*a1*a3^2 * ( 4201/144 - 9*z3 )

       + Y[d[1,2]]*Y[l[2,3]]*Y[l[3,1]]*h^4*a3^2 * (  - 3/2 )

       + Y[d[1,2]]*Y[l[3,1],l[2,3]]*h^4*a3^2 * (  - 41/4 )

       + Y[d[1,2]]*Y[l[3,3],l[2,1]]*h^4*a3^2 * (  - 41/8 )

       + Y[d[1,2]]*alam[1,3,4,5]*alam[3,2,5,4]*h^4*a3^2 * ( 12 )

       + Y[d[1,2]]*alam[1,3,4,5]*alam[3,4,5,2]*h^4*a3^2 * ( 6 )

       + Y[d[1,2]]*alam[1,3,4,5]*alam[5,2,3,4]*h^4*a3^2 * ( 6 )

       + Y[d[1,2]]*alam[1,3,4,5]*alam[5,4,3,2]*h^4*a3^2 * ( 12 )

       + Y[d[1,2],d[2,1]]*h^3*a3^2 * ( 3 )

       + Y[d[1,2],d[2,1]]*h^4*a3^3 * ( 208/3 )

       + Y[d[1,2],d[2,1]]*h^4*a2*a3^2 * ( 535/16 - 9*z3 )

       + Y[d[1,2],d[2,1]]*h^4*a1*a3^2 * ( 1345/144 + z3 )

       + Y[d[1,2],d[2,1],d[3,3]]*h^4*a3^2 * ( 19/24 )

       + Y[d[1,2],d[2,3],d[3,1]]*h^4*a3^2 * (  - 1 )

       + Y[d[1,2],d[3,1],d[2,3]]*h^4*a3^2 * ( 7/3 - 6*z3 )

       + Y[d[1,2],d[3,3],d[2,1]]*h^4*a3^2 * (  - 57/16 )

       + Y[d[1,2],d[3,4]]*alam[1,2,3,4]*h^4*a3^2 * (  - 10 )

       + Y[d[1,2],d[3,4]]*alam[1,4,3,2]*h^4*a3^2 * (  - 20 )

       + Y[d[2,1],d[3,3]]*Y[l[1,2]]*h^4*a3^2 * (  - 73/32 )

       + Y[d[2,3],d[3,1]]*Y[l[1,2]]*h^4*a3^2 * (  - 73/16 )

       + Y[d[3,1],d[2,3]]*Y[l[1,2]]*h^4*a3^2 * (  - 217/48 )

       + Y[d[3,3],d[2,1]]*Y[l[1,2]]*h^4*a3^2 * (  - 217/96 )

       + Y[l[1,1]]*h^4*a2^2*a3^2*ng * ( 21/8 )

       + Y[l[1,1]]*h^4*a1^2*a3^2*ng * ( 253/72 ))


==> anc/ba3.SM <==
( + h*a3^2 * (  - 11 )

       + h*a3^2*ng * ( 4/3 )

       + h^2*a3^2*Yd * (  - 2 )

       + h^2*a3^2*Yu * (  - 2 )

       + h^2*a3^3 * (  - 102 )

       + h^2*a3^3*ng * ( 76/3 )

       + h^2*a2*a3^2*ng * ( 3/2 )

       + h^2*a1*a3^2*ng * ( 11/18 )

       + h^3*a3^2*Ydd * ( 9/2 )

       + h^3*a3^2*Yud * (  - 3 )

       + h^3*a3^2*Yuu * ( 9/2 )

       + h^3*a3^2*Yd*Yl * ( 7/2 )

       + h^3*a3^2*Yd^2 * ( 21/2 )

       + h^3*a3^2*Yu*Yl * ( 7/2 )

       + h^3*a3^2*Yu*Yd * ( 21 )

       + h^3*a3^2*Yu^2 * ( 21/2 )

       + h^3*a3^3*Yd * (  - 40 )

       + h^3*a3^3*Yu * (  - 40 )

       + h^3*a3^4 * (  - 2857/2 )

       + h^3*a3^4*ng * ( 5033/9 )

       + h^3*a3^4*ng^2 * (  - 650/27 )

       + h^3*a2*a3^2*Yd * (  - 93/8 )

       + h^3*a2*a3^2*Yu * (  - 93/8 )

       + h^3*a2*a3^3*ng * ( 7 )

       + h^3*a2^2*a3^2*ng * ( 241/24 )

       + h^3*a2^2*a3^2*ng^2 * (  - 11/6 )

       + h^3*a1*a3^2*Yd * (  - 89/24 )

       + h^3*a1*a3^2*Yu * (  - 101/24 )

       + h^3*a1*a3^3*ng * ( 77/27 )

       + h^3*a1*a2*a3^2*ng * (  - 1/24 )

       + h^3*a1^2*a3^2*ng * (  - 65/216 )

       + h^3*a1^2*a3^2*ng^2 * (  - 605/486 )

       + h^4*a3^2*Yddd * (  - 21/4 - 6*z3 )

       + h^4*a3^2*Yudd * ( 55/12 + 8*z3 )

       + h^4*a3^2*Yuud * ( 55/12 + 8*z3 )

       + h^4*a3^2*Yuuu * (  - 21/4 - 6*z3 )

       + h^4*a3^2*Ydd*alam * (  - 30 )

       + h^4*a3^2*Yuu*alam * (  - 30 )

       + h^4*a3^2*Yl*Ydd * (  - 109/8 )

       + h^4*a3^2*Yl*Yud * ( 133/36 - 16/3*z3 )

       + h^4*a3^2*Yl*Yuu * (  - 109/8 )

       + h^4*a3^2*Yd*alam^2 * ( 36 )

       + h^4*a3^2*Yd*Yll * (  - 123/8 )

       + h^4*a3^2*Yd*Ydd * (  - 87 )

       + h^4*a3^2*Yd*Yud * ( 76/3 - 16*z3 )

       + h^4*a3^2*Yd*Yuu * (  - 87 )

       + h^4*a3^2*Yd*Yl^2 * (  - 3/2 )

       + h^4*a3^2*Yd^2*Yl * (  - 9 )

       + h^4*a3^2*Yd^3 * (  - 27/2 )

       + h^4*a3^2*Yu*alam^2 * ( 36 )

       + h^4*a3^2*Yu*Yll * (  - 123/8 )

       + h^4*a3^2*Yu*Ydd * (  - 87 )

       + h^4*a3^2*Yu*Yud * ( 76/3 - 16*z3 )

       + h^4*a3^2*Yu*Yuu * (  - 87 )

       + h^4*a3^2*Yu*Yl^2 * (  - 3/2 )

       + h^4*a3^2*Yu*Yd*Yl * (  - 18 )

       + h^4*a3^2*Yu*Yd^2 * (  - 81/2 )

       + h^4*a3^2*Yu^2*Yl * (  - 9 )

       + h^4*a3^2*Yu^2*Yd * (  - 81/2 )

       + h^4*a3^2*Yu^3 * (  - 27/2 )

       + h^4*a3^3*Ydd * ( 104 )

       + h^4*a3^3*Yud * (  - 1388/9 + 464/3*z3 )

       + h^4*a3^3*Yuu * ( 104 )

       + h^4*a3^3*Yd*Yl * ( 133/3 )

       + h^4*a3^3*Yd^2 * ( 323 - 96*z3 )

       + h^4*a3^3*Yu*Yl * ( 133/3 )

       + h^4*a3^3*Yu*Yd * ( 630 - 288*z3 )

       + h^4*a3^3*Yu^2 * ( 323 - 96*z3 )

       + h^4*a3^4*Yd * (  - 9959/9 + 272*z3 )

       + h^4*a3^4*Yd*ng * ( 3250/27 )

       + h^4*a3^4*Yu * (  - 9959/9 + 272*z3 )

       + h^4*a3^4*Yu*ng * ( 3250/27 )

       + h^4*a3^5 * (  - 149753/6 - 3564*z3 )

       + h^4*a3^5*ng * ( 1078361/81 + 13016/27*z3 )

       + h^4*a3^5*ng^2 * (  - 100130/81 - 25888/81*z3 )

       + h^4*a3^5*ng^3 * (  - 8744/729 )

       + h^4*a2*a3^2*Ydd * ( 1431/32 - 9/2*z3 )

       + h^4*a2*a3^2*Yud * ( 125/16 - 51*z3 )

       + h^4*a2*a3^2*Yuu * ( 1431/32 - 9/2*z3 )

       + h^4*a2*a3^2*Yd*Yl * ( 295/16 + 9*z3 )

       + h^4*a2*a3^2*Yd^2 * ( 885/16 + 27*z3 )

       + h^4*a2*a3^2*Yu*Yl * ( 295/16 + 9*z3 )

       + h^4*a2*a3^2*Yu*Yd * ( 885/8 + 54*z3 )

       + h^4*a2*a3^2*Yu^2 * ( 885/16 + 27*z3 )

       + h^4*a2*a3^3*Yd * (  - 473/4 - 72*z3 )

       + h^4*a2*a3^3*Yu * (  - 473/4 - 72*z3 )

       + h^4*a2*a3^4*ng * ( 713/36 + 265/3*z3 )

       + h^4*a2*a3^4*ng^2 * (  - 3341/54 + 604/9*z3 )

       + h^4*a2^2*a3^2*Yl*ng * ( 21/8 )

       + h^4*a2^2*a3^2*Yd * (  - 31007/192 + 117/4*z3 )

       + h^4*a2^2*a3^2*Yd*ng * ( 755/24 )

       + h^4*a2^2*a3^2*Yu * (  - 31007/192 + 117/4*z3 )

       + h^4*a2^2*a3^2*Yu*ng * ( 755/24 )

       + h^4*a2^2*a3^3*ng * ( 3764/27 - 1075/18*z3 )

       + h^4*a2^2*a3^3*ng^2 * (  - 937/27 + 100/9*z3 )

       + h^4*a2^3*a3^2*ng * ( 283073/5184 + 385/12*z3 )

       + h^4*a2^3*a3^2*ng^2 * (  - 7733/324 - 110/3*z3 )

       + h^4*a2^3*a3^2*ng^3 * (  - 154/81 )

       + h^4*a1*a3^2*Ydd * ( 1427/96 + 1/2*z3 )

       + h^4*a1*a3^2*Yud * ( 1627/432 - 151/9*z3 )

       + h^4*a1*a3^2*Yuu * ( 405/32 + 5/2*z3 )

       + h^4*a1*a3^2*Yd*Yl * ( 4201/144 - 9*z3 )

       + h^4*a1*a3^2*Yd^2 * ( 721/48 + 13*z3 )

       + h^4*a1*a3^2*Yu*Yl * ( 3649/144 - 9*z3 )

       + h^4*a1*a3^2*Yu*Yd * ( 967/24 + 14*z3 )

       + h^4*a1*a3^2*Yu^2 * ( 1213/48 + z3 )

       + h^4*a1*a3^3*Yd * (  - 1487/36 - 104/3*z3 )

       + h^4*a1*a3^3*Yu * (  - 1283/36 - 8/3*z3 )

       + h^4*a1*a3^4*ng * ( 7843/972 + 2915/81*z3 )

       + h^4*a1*a3^4*ng^2 * (  - 32791/1458 + 5204/243*z3 )

       + h^4*a1*a2*a3^2*Yd * (  - 775/96 - 15/2*z3 )

       + h^4*a1*a2*a3^2*Yu * ( 77/96 - 45/2*z3 )

       + h^4*a1*a2*a3^3*ng * ( 23/12 )

       + h^4*a1*a2^2*a3^2*ng * (  - 9613/5184 - 5/108*z3 )

       + h^4*a1*a2^2*a3^2*ng^2 * (  - 583/324 + 58/27*z3 )

       + h^4*a1^2*a3^2*Yl*ng * ( 253/72 )

       + h^4*a1^2*a3^2*Yd * (  - 1657/5184 - 7/36*z3 )

       + h^4*a1^2*a3^2*Yd*ng * ( 26563/1944 )

       + h^4*a1^2*a3^2*Yu * ( 26327/5184 - 19/36*z3 )

       + h^4*a1^2*a3^2*Yu*ng * ( 41995/1944 )

       + h^4*a1^2*a3^3*ng * ( 4711/1458 + 275/486*z3 )

       + h^4*a1^2*a3^3*ng^2 * (  - 46783/2187 + 5500/729*z3 )

       + h^4*a1^2*a2*a3^2*ng * (  - 13559/5184 + 101/108*z3 )

       + h^4*a1^2*a2*a3^2*ng^2 * (  - 2087/972 + 218/81*z3 )

       + h^4*a1^3*a3^2*ng * (  - 27491/15552 + 1165/2916*z3 )

       + h^4*a1^3*a3^2*ng^2 * (  - 195455/26244 + 21550/2187*z3 )

       + h^4*a1^3*a3^2*ng^3 * (  - 42350/19683 ))


==> anc/bcSolGauge <==
{bG[4, 1] -> (-32*(-5 + 132*z3))/9, bG[4, 2] -> (2*(-7 + 48*z3))/9, 
 bG[4, 3] -> (-457 + 1920*z3)/9, bG[4, 4] -> (32*(-4 + 3*z3))/9, 
 bG[4, 5] -> (-8*(-11 + 24*z3))/9, bG[4, 6] -> (64*(-4 + 39*z3))/9, 
 bG[4, 7] -> (-71 + 24*z3)/3, bG[4, 8] -> (-95 + 96*z3)/6, 
 bG[4, 9] -> (2*(-17 + 6*z3))/3, bG[4, 10] -> (-23 + 24*z3)/3, 
 bG[4, 11] -> (49 - 2496*z3)/9, bG[4, 12] -> -3/2, 
 bG[4, 13] -> (4*(23 + 1740*z3))/27, bG[4, 14] -> (13733 + 4224*z3)/108, 
 bG[4, 15] -> (2*(19 + 24*z3))/27, bG[4, 16] -> (-181 - 96*z3)/27, 
 bG[4, 17] -> (4*(7 + 6*z3))/27, bG[4, 18] -> (-221 - 48*z3)/27, 
 bG[4, 19] -> (2*(79 + 1248*z3))/9, bG[4, 20] -> 291/4, bG[4, 21] -> -77/486, 
 bG[4, 22] -> -47/486, bG[4, 23] -> 91/1944, bG[4, 24] -> 323/1944, 
 bG[4, 25] -> (-769 - 4752*z3)/486, bG[4, 26] -> (-5*(3005 + 2592*z3))/1944, 
 bG[4, 27] -> 29/486, bG[4, 28] -> (-11*(49 + 216*z3))/486, 
 bG[4, 29] -> (9271 - 24192*z3)/486, bG[4, 30] -> (60659 - 14256*z3)/486, 
 bG[4, 31] -> (-5*(2405 + 2592*z3))/972, bG[4, 32] -> -49/486, 
 bG[4, 33] -> (-463 - 5028*z3)/27, bG[4, 34] -> (5633 + 5088*z3)/108, 
 bG[4, 35] -> (707 - 3876*z3)/27, bG[4, 36] -> (4801 - 1056*z3)/54, 
 bG[4, 37] -> (-85 + 12*z3)/27, bG[4, 38] -> (16*(-13 + 3*z3))/27, 
 bG[4, 39] -> (-121 + 12*z3)/54, bG[4, 40] -> (-641 + 96*z3)/108, 
 bG[4, 41] -> (-221 + 168*z3)/54, bG[4, 42] -> (-1081 + 336*z3)/108, 
 bG[4, 43] -> (211 - 264*z3)/108, bG[4, 44] -> (53 - 96*z3)/216, 
 bG[4, 45] -> (-151013 + 11880*z3)/243, bG[4, 46] -> (37223 + 15048*z3)/162, 
 bG[4, 47] -> (20873 - 6528*z3)/432, bG[4, 48] -> -53/972, 
 bG[4, 49] -> (-4229 - 432*z3)/324, bG[4, 50] -> -59/1944, 
 bG[4, 51] -> (251 - 1440*z3)/1296, bG[4, 52] -> (-661 - 312*z3)/108, 
 bG[4, 53] -> -7/216, bG[4, 54] -> -4/81, bG[4, 55] -> -27/2, 
 bG[4, 56] -> 17, bG[4, 57] -> 3/2, bG[4, 58] -> -37/36, bG[4, 59] -> -5/36, 
 bG[4, 60] -> 1/2, bG[4, 61] -> 1/18, bG[4, 62] -> -5/3, bG[4, 63] -> -1/12, 
 bG[4, 64] -> -11/24, bG[4, 65] -> -13/8, bG[4, 66] -> -1/9, 
 bG[4, 67] -> -1/12, bG[4, 68] -> 1/8, bG[4, 69] -> -36, bG[4, 70] -> 17/4, 
 bG[4, 71] -> 3/2, bG[4, 72] -> 2, bG[4, 73] -> 3/4, 
 bG[4, 74] -> (-59 + 600*z3)/24, bG[4, 75] -> (-3*(11 + 4*z3))/2, 
 bG[4, 76] -> (49 + 24*z3)/4, bG[4, 77] -> -28 + 15*z3, 
 bG[4, 78] -> (593 + 120*z3)/24, bG[4, 79] -> 1 - 6*z3, bG[4, 80] -> -36*z3, 
 bG[4, 81] -> (5*(-11 + 6*z3))/3, bG[4, 82] -> 29 - 36*z3, 
 bG[4, 83] -> -27/2, bG[4, 84] -> (-3445 - 168*z3)/216, 
 bG[4, 85] -> (71 + 192*z3)/216, bG[4, 86] -> (359 + 192*z3)/432, 
 bG[4, 87] -> (-5093 + 4056*z3)/216, bG[4, 88] -> (-1259 + 108*z3)/36, 
 bG[4, 89] -> (-2*(-34 + 33*z3))/9, bG[4, 90] -> (463 - 192*z3)/216, 
 bG[4, 91] -> 97/36, bG[4, 92] -> (2*(-2 + 3*z3))/9, 
 bG[4, 93] -> (679 - 192*z3)/432, bG[4, 94] -> 43/18, 
 bG[4, 95] -> (-1 + 6*z3)/18, bG[4, 96] -> -37/2, bG[4, 97] -> 15/2, 
 bG[4, 98] -> (-11 + 6*z3)/3, bG[4, 99] -> -41, 
 bG[4, 100] -> (5*(-104 + 33*z3))/27, bG[4, 101] -> (77 - 60*z3)/108, 
 bG[4, 102] -> (203 - 60*z3)/216, bG[4, 103] -> -19/2, bG[4, 104] -> -823/18, 
 bG[4, 105] -> 109/36, bG[4, 106] -> 43/72, 
 bG[4, 107] -> (4721 + 264*z3)/216, bG[4, 108] -> (-61 - 24*z3)/216, 
 bG[4, 109] -> (-223 - 24*z3)/432, bG[4, 110] -> -4, bG[4, 111] -> -13/6, 
 bG[4, 112] -> 1/4, bG[4, 113] -> -1/144, bG[4, 114] -> 11/48, 
 bG[4, 115] -> 20/3, bG[4, 116] -> -6*(-1 + 2*z3), 
 bG[4, 117] -> (7 - 72*z3)/3, bG[4, 118] -> 38/3, bG[4, 119] -> 2/3, 
 bG[4, 120] -> -1, bG[4, 121] -> -11/3, bG[4, 122] -> -1/2, 
 bG[4, 123] -> -19/6, bG[4, 124] -> (-31 - 72*z3)/12, 
 bG[4, 125] -> (61 - 156*z3)/9, bG[4, 126] -> (3*(-3 + 16*z3))/2, 
 bG[4, 127] -> 2*(1 + 18*z3), bG[4, 128] -> (131 - 168*z3)/12, 
 bG[4, 129] -> (-539 - 192*z3)/36, bG[4, 130] -> (89 - 114*z3)/9, 
 bG[4, 131] -> (-3*(-29 + 16*z3))/8, bG[4, 132] -> (43 + 72*z3)/12, 
 bG[4, 133] -> (-1 + 2*z3)/2, bG[4, 134] -> (-301 - 24*z3)/72, 
 bG[4, 135] -> (-113 + 24*z3)/72, bG[4, 136] -> (-5*(-16 + 3*z3))/9, 
 bG[4, 137] -> 11/6, bG[4, 138] -> (3 + 2*z3)/2, bG[4, 139] -> (1 + 6*z3)/6, 
 bG[4, 140] -> (3*(-3 + 4*z3))/4, bG[4, 141] -> 31/12, bG[4, 142] -> 7/6, 
 bG[4, 143] -> (23 - 9*z3)/3, bG[4, 144] -> (113 + 192*z3)/144, 
 bG[4, 145] -> (-131 - 192*z3)/144, bG[4, 146] -> (-779 + 672*z3)/144, 
 bG[4, 147] -> (229 - 120*z3)/72, bG[4, 148] -> (145 - 144*z3)/48, 
 bG[4, 149] -> (203 + 12*z3)/72, bG[4, 150] -> 59/6, 
 bG[4, 151] -> (-115 + 12*z3)/9, bG[4, 152] -> 97/6, bG[4, 153] -> 25/4, 
 bG[4, 154] -> (10 - 3*z3)/9, bG[4, 155] -> 3/4, bG[4, 156] -> 17/12, 
 bG[4, 157] -> (-373 + 48*z3)/144, bG[4, 158] -> 0, bG[4, 159] -> 1/6, 
 bG[4, 160] -> -5/2, bG[4, 161] -> -5/3, bG[4, 162] -> -3/2, 
 bG[4, 163] -> (17 - 18*z3)/6, bG[4, 164] -> -6, bG[4, 165] -> -1, 
 bG[4, 166] -> -1, bG[4, 167] -> -1/2, bG[4, 168] -> -1/2, 
 bG[4, 169] -> -3/2, bG[4, 170] -> (-2*(-17 + 6*z3))/9, 
 bG[4, 171] -> (-2*(1 + 6*z3))/9, bG[4, 172] -> (-31 + 12*z3)/9, 
 bG[4, 173] -> (-17 + 24*z3)/18, bG[4, 174] -> -15/8, 
 bG[4, 175] -> (11 + 12*z3)/18, bG[4, 176] -> -3/2, 
 bG[4, 177] -> (-113 - 12*z3)/72, bG[4, 178] -> (-55 - 24*z3)/72, 
 bG[4, 179] -> (115 - 12*z3)/72, bG[4, 180] -> 9/8, 
 bG[4, 181] -> (11 - 6*z3)/18, bG[4, 182] -> (43 - 12*z3)/36, 
 bG[4, 183] -> (-115 + 48*z3)/72, bG[4, 184] -> -41/16, bG[4, 185] -> -3/8, 
 bG[4, 186] -> -1/4, bG[4, 187] -> 19/96, bG[4, 188] -> -9/32, 
 bG[4, 189] -> 1/12, bG[4, 190] -> -1/2, bG[4, 191] -> 3/16, 
 bG[4, 192] -> -17/96, bG[4, 193] -> -25/32, bG[4, 194] -> -3/16, 
 bG[4, 195] -> -1/4, bG[4, 196] -> 3/16, bG[4, 197] -> 1/16, 
 bG[4, 198] -> 1/16, bG[4, 199] -> -4, bG[4, 200] -> -2, 
 bG[4, 201] -> (-4*(-1 + 3*z3))/3, bG[4, 202] -> (-8*(-1 + 3*z3))/3}


==> anc/bcSolYukawa <==
{bY[3, 1] -> -72, bY[3, 2] -> -3, bY[3, 3] -> 33 - 12*z3, bY[3, 4] -> -3/2, 
 bY[3, 5] -> 45/2 - 24*z3, bY[3, 6] -> 93/2, bY[3, 7] -> -78, 
 bY[3, 8] -> -12, bY[3, 9] -> 102, bY[3, 10] -> -48, bY[3, 11] -> -9, 
 bY[3, 12] -> -297/2, bY[3, 13] -> 53/8, bY[3, 14] -> 25/4, bY[3, 15] -> 62, 
 bY[3, 16] -> -3, bY[3, 17] -> 48, bY[3, 18] -> -4, bY[3, 19] -> -2, 
 bY[3, 20] -> 102, bY[3, 21] -> -3, bY[3, 22] -> -219/2, bY[3, 23] -> 17/4, 
 bY[3, 24] -> -4, bY[3, 25] -> -6, bY[3, 26] -> 13/2, bY[3, 27] -> 11/144, 
 bY[3, 28] -> -1165/144, bY[3, 29] -> 9721/72, bY[3, 30] -> 2/9, 
 bY[3, 31] -> -925/72, bY[3, 32] -> 5/216, bY[3, 33] -> 181/27 + 12*z3, 
 bY[3, 34] -> -10441/54, bY[3, 35] -> 5/36, bY[3, 36] -> 19/27, 
 bY[3, 37] -> 278/27 + 24*z3, bY[3, 38] -> 35/54, bY[3, 39] -> -12, 
 bY[3, 40] -> 5/4, bY[3, 41] -> -17/48, bY[3, 42] -> 19/16, 
 bY[3, 43] -> -1/16, bY[3, 44] -> -2 - 144*z3, bY[3, 45] -> 36 - 72*z3, 
 bY[3, 46] -> 8, bY[3, 47] -> 3/4, bY[3, 48] -> -23/4, bY[3, 49] -> 0, 
 bY[3, 50] -> -9/4, bY[3, 51] -> 44, bY[3, 52] -> -64, bY[3, 53] -> 6, 
 bY[3, 54] -> 22, bY[3, 55] -> 0, bY[3, 56] -> 24, bY[3, 57] -> 16, 
 bY[3, 58] -> -4, bY[3, 59] -> 64, bY[3, 60] -> -58, bY[3, 61] -> 4, 
 bY[3, 62] -> 10 - 12*z3, bY[3, 63] -> 65/4 - 72*z3, bY[3, 64] -> 80 - 42*z3, 
 bY[3, 65] -> -59/2 - 36*z3, bY[3, 66] -> -15 + 72*z3, 
 bY[3, 67] -> -149/2 + 36*z3, bY[3, 68] -> 16 + 144*z3, 
 bY[3, 69] -> -141/2 + 36*z3, bY[3, 70] -> -47/2 + 72*z3, bY[3, 71] -> -17, 
 bY[3, 72] -> 15 - 24*z3, bY[3, 73] -> 47/2 - 36*z3, bY[3, 74] -> 15 - 48*z3, 
 bY[3, 75] -> 63/2 - 36*z3, bY[3, 76] -> -11/2, bY[3, 77] -> -11/8 + 9*z3, 
 bY[3, 78] -> -27/2 + 9*z3, bY[3, 79] -> 235/8 - 15*z3, 
 bY[3, 80] -> -53/4 + 36*z3, bY[3, 81] -> 5, bY[3, 82] -> -297/4 + 36*z3, 
 bY[3, 83] -> -83/4 + 3*z3, bY[3, 84] -> 17 - 33*z3, bY[3, 85] -> 26 - 6*z3, 
 bY[3, 86] -> -5, bY[3, 87] -> 139/16 - (3*z3)/2, bY[3, 88] -> 5 - 6*z3, 
 bY[3, 89] -> 81, bY[3, 90] -> -3, bY[3, 91] -> -2, bY[3, 92] -> -19, 
 bY[3, 93] -> 0, bY[3, 94] -> 0, bY[3, 95] -> 51/8, bY[3, 96] -> -11/8, 
 bY[3, 97] -> -115/2 + 6*z3, bY[3, 98] -> 3, bY[3, 99] -> 99 - 36*z3, 
 bY[3, 100] -> -5/4, bY[3, 101] -> -25/4, bY[3, 102] -> 2, 
 bY[3, 103] -> 61/2, bY[3, 104] -> -3/2, bY[3, 105] -> -11/2, 
 bY[3, 106] -> -1, bY[3, 107] -> 77/4 - 9*z3, bY[3, 108] -> -11/8, 
 bY[3, 109] -> -1, bY[3, 110] -> 785/16 - 3*z3, bY[3, 111] -> -43/16, 
 bY[3, 112] -> -9*z3, bY[3, 113] -> -3/4, bY[3, 114] -> -21/8, 
 bY[3, 115] -> -9/4 - 9*z3, bY[3, 116] -> 1/8, bY[3, 117] -> -3/4, 
 bY[3, 118] -> 0, bY[3, 119] -> -75/32 + (3*z3)/2, bY[3, 120] -> 3/32, 
 bY[3, 121] -> 1/16, bY[3, 122] -> 0, bY[3, 123] -> -17/2, bY[3, 124] -> -17, 
 bY[3, 125] -> 19/2, bY[3, 126] -> 2, bY[3, 127] -> 0, bY[3, 128] -> 3/2, 
 bY[3, 129] -> -3/8, bY[3, 130] -> -11/48, bY[3, 131] -> 1, 
 bY[3, 132] -> -5/32, bY[3, 133] -> -30, bY[3, 134] -> 6, bY[3, 135] -> 0, 
 bY[3, 136] -> 10, bY[3, 137] -> 7, bY[3, 138] -> -3, bY[3, 139] -> -6, 
 bY[3, 140] -> -26, bY[3, 141] -> -14, bY[3, 142] -> 2, bY[3, 143] -> -14, 
 bY[3, 144] -> -12, bY[3, 145] -> -22, bY[3, 146] -> 12, bY[3, 147] -> -8, 
 bY[3, 148] -> -6, bY[3, 149] -> -12, bY[3, 150] -> -22, bY[3, 151] -> 24, 
 bY[3, 152] -> -22, bY[3, 153] -> 2, bY[3, 154] -> 0, bY[3, 155] -> -5, 
 bY[3, 156] -> 3, bY[3, 157] -> -5, bY[3, 158] -> 0, bY[3, 159] -> -3/2, 
 bY[3, 160] -> 3/2, bY[3, 161] -> 0, bY[3, 162] -> 0, bY[3, 163] -> 3, 
 bY[3, 164] -> -11, bY[3, 165] -> 0, bY[3, 166] -> 0, bY[3, 167] -> 0, 
 bY[3, 168] -> -10, bY[3, 169] -> 34 - 48*z3, bY[3, 170] -> -8, 
 bY[3, 171] -> 4, bY[3, 172] -> 7/4 - 6*z3, 
 bY[3, 173] -> 7/4 - 6*z3, bY[3, 174] -> 2, bY[3, 175] -> 36, 
 bY[3, 176] -> -5, bY[3, 177] -> 11/2, bY[3, 178] -> -11 + 24*z3, 
 bY[3, 179] -> -17 + 24*z3, bY[3, 180] -> -24*z3, bY[3, 181] -> 12 - 12*z3, 
 bY[3, 182] -> -24 + 24*z3, bY[3, 183] -> 13 - 12*z3, 
 bY[3, 184] -> 35/8 - 3*z3, bY[3, 185] -> -3 + 9*z3, 
 bY[3, 186] -> 35/8 - 3*z3, bY[3, 187] -> -13/8, bY[3, 188] -> -13/8, 
 bY[3, 189] -> -3 + 12*z3, bY[3, 190] -> -10 + 12*z3, bY[3, 191] -> -14, 
 bY[3, 192] -> -31/4 + 9*z3, bY[3, 193] -> -51/4 + 12*z3, 
 bY[3, 194] -> -8 + 6*z3, bY[3, 195] -> 1, bY[3, 196] -> -1/8 - 3*z3, 
 bY[3, 197] -> 12 + 12*z3, bY[3, 198] -> 5/4 + 3*z3, 
 bY[3, 199] -> -77/2 + 12*z3, bY[3, 200] -> -47/8 + 3*z3, 
 bY[3, 201] -> -67/8 + 3*z3, bY[3, 202] -> 87/4 - 24*z3, 
 bY[3, 203] -> 13/2 - 12*z3, bY[3, 204] -> 25/4 - 6*z3, 
 bY[3, 205] -> 25/8 - 6*z3, bY[3, 206] -> 5/8 - 3*z3, 
 bY[3, 207] -> 7/4 + 12*z3, bY[3, 208] -> -1 + 3*z3, 
 bY[3, 209] -> -25/8 + 3*z3, bY[3, 210] -> -11/2, bY[3, 211] -> -11/2, 
 bY[3, 212] -> 0, bY[3, 213] -> -1/4 + 3*z3, bY[3, 214] -> 3/2 - 12*z3, 
 bY[3, 215] -> -29/8 - 6*z3, bY[3, 216] -> 5, bY[3, 217] -> 0, 
 bY[3, 218] -> 15/2 - 6*z3, bY[3, 219] -> 21/4 - 3*z3, 
 bY[3, 220] -> -9/2 + 6*z3, bY[3, 221] -> 27/8 + 3*z3, bY[3, 222] -> 0, 
 bY[3, 223] -> -3/4, bY[3, 224] -> 3, bY[3, 225] -> -2, bY[3, 226] -> 4, 
 bY[3, 227] -> 5, bY[3, 228] -> 2, bY[3, 229] -> 6, bY[3, 230] -> 2, 
 bY[3, 231] -> 5/8, bY[3, 232] -> 5/8, bY[3, 233] -> 1, bY[3, 234] -> 3/2, 
 bY[3, 235] -> 1, bY[3, 236] -> -3, bY[3, 237] -> -4 + 12*z3, 
 bY[3, 238] -> -6 + 12*z3, bY[3, 239] -> -8 + 12*z3, bY[3, 240] -> 2, 
 bY[3, 241] -> 2, bY[3, 242] -> -4 + 12*z3, bY[3, 243] -> -6 + 12*z3, 
 bY[3, 244] -> -5 + 6*z3, bY[3, 245] -> -2 + 3*z3, 
 bY[3, 246] -> -1 + (3*z3)/2, bY[3, 247] -> -3, bY[3, 248] -> -1, 
 bY[3, 249] -> -1, bY[3, 250] -> -8, bY[3, 251] -> -6, bY[3, 252] -> 0, 
 bY[3, 253] -> -2, bY[3, 254] -> -4, bY[3, 255] -> 2, bY[3, 256] -> 4, 
 bY[3, 257] -> 5/4, bY[3, 258] -> -2, bY[3, 259] -> 4, bY[3, 260] -> -2, 
 bY[3, 261] -> -5/8, bY[3, 262] -> 1, bY[3, 263] -> 1, bY[3, 264] -> 0, 
 bY[3, 265] -> 0, bY[3, 266] -> -3/8, bY[3, 267] -> -3/4, bY[3, 268] -> 7/4, 
 bY[3, 269] -> 1, bY[3, 270] -> 25/8, bY[3, 271] -> 7/8, bY[3, 272] -> -3, 
 bY[3, 273] -> 4, bY[3, 274] -> 3, bY[3, 275] -> -2, bY[3, 276] -> -3, 
 bY[3, 277] -> 3/16, bY[3, 278] -> 1/2, bY[3, 279] -> 2, bY[3, 280] -> 1/8, 
 bY[3, 281] -> 3/16, bY[3, 282] -> 7/16, bY[3, 283] -> 5/16, 
 bY[3, 284] -> 7/16, bY[3, 285] -> 2, bY[3, 286] -> 25/8, bY[3, 287] -> -3, 
 bY[3, 288] -> 3, bY[3, 289] -> -1, bY[3, 290] -> -3/16, bY[3, 291] -> 9/16, 
 bY[3, 292] -> -3/16, bY[3, 293] -> 9/16, bY[3, 294] -> 1, 
 bY[3, 295] -> -1/2, bY[3, 296] -> -1, bY[3, 297] -> -5/16, 
 bY[3, 298] -> 1/32, bY[3, 299] -> -3/16, bY[3, 300] -> -1, 
 bY[3, 301] -> -1/4, bY[3, 302] -> -1/2, bY[3, 303] -> -3/16, 
 bY[3, 304] -> -24, bY[3, 305] -> -12, bY[3, 306] -> 8 - 24*z3, 
 bY[3, 307] -> 8 - 24*z3, bY[3, 308] -> 8 - 24*z3}

